New angles on standard force fields: towards a general approach for treating atomic-level anisotropy

Nearly all standard force fields employ the 'sum-of-spheres' approximation, which models intermolecular interactions purely in terms of interatomic distances. Nonetheless, atoms in molecules can have significantly non-spherical shapes, leading to interatomic interaction energies with strong orientation dependencies. Neglecting this 'atomic-level anisotropy' can lead to significant errors in predicting interaction energies. Herein we propose a simple, transferable, and computationally-efficient model (MASTIFF) whereby atomic-level orientation dependence can be incorporated into ab initio intermolecular force fields. MASTIFF includes anisotropic exchange-repulsion, charge penetration, and dispersion effects, in conjunction with a standard treatment of anisotropic long-range (multipolar) electrostatics. To validate our approach, we benchmark MASTIFF against various sum-of-spheres models over a large library of intermolecular interactions between small organic molecules. MASTIFF achieves quantitative accuracy with respect to both high-level electronic structure theory and experiment, thus showing promise as a basis for 'next-generation' force field development.

==> figures/make_all.sh <==
fit1=fullisotropic_fit_exp_
fit2=isotropic_fit_exp_
fit3=anisotropic_fit_exp_

suf=_unconstrained.dat

#for mol in acetone_acetone/; do
for mol in h2o_h2o/; do
    dimer=${mol%/}
    echo $dimer
    python plot_compare_total_energies.py  -p $dimer/$fit1 $dimer/$fit2 $dimer/$fit3 -s $suf $suf $suf
done




==> figures/plot_compare_total_energies.py <==
#!/usr/bin/env python
"""

Last Updated:
"""

# Standard modules
import argparse
import numpy as np
import sys
import os
import matplotlib as mpl
import matplotlib.pyplot as plt
import seaborn as sns
import pandas as pd
import matplotlib.patches as patches
import itertools
from matplotlib._png import read_png
from matplotlib.offsetbox import AnnotationBbox, OffsetImage
from mpl_toolkits.axes_grid1 import ImageGrid
# from mpl_toolkits.axes_grid1.inset_locator import mark_inset
from matplotlib.patches import ConnectionPatch
# mvanvleet specific modules
#from chemistry import io

###########################################################################
####################### Global Variables ##################################
error_message='''
---------------------------------------------------------------------------
Improperly formatted arguments. Proper usage is as follows:

$ 

(<...> indicates required argument, [...] indicates optional argument)
---------------------------------------------------------------------------
    '''



###########################################################################
###########################################################################


###########################################################################
######################## Command Line Arguments ###########################
parser = argparse.ArgumentParser()
displayhelp="In addition to saving the file, immediately display the plot using plt.show()"
fadehelp="Weight the opacity of each point depending on the SAPT Total Energy."
asymptotichelp="""Only display the asymptotic_scale fraction of points with the
lowest SAPT exchange energies (which serve as a proxy for the most asymptotic
points)"""
asymptoticscalehelp="Dictates the fraction of points that will be displayed.  See asymptotic above."

#parser.add_argument("energy_file", type=str, help=energyhelp)
parser.add_argument("-p","--prefixes", help="prefixes", nargs="*", default=['fit_exp_'])
parser.add_argument("-s","--suffixes", help="suffixes", nargs="*", default=['_unconstrained.dat'])

parser.add_argument("--display", help=displayhelp,\
         action="store_true", default=False)

parser.add_argument("--asymptotic", help=asymptotichelp,\
         action="store_true", default=False)
parser.add_argument("--asymptotic_scale", help=asymptoticscalehelp,\
         type=float,default=0.05)

parser.add_argument("--fade", help=fadehelp,\
         action="store_true", default=False)

args = parser.parse_args()

component_prefixes = args.prefixes
component_suffixes = args.suffixes

## component_prefixes = ['isa_constrained_exp_','saptff_constrained_exp_']
## component_suffixes = ['_unconstrained.dat','_unconstrained.dat']

## if component_suffixes == []:
##     component_prefixes = ['fit_exp_']
##     component_suffixes = ['_unconstrained.dat']


###########################################################################
###########################################################################


###########################################################################
########################## Main Code ######################################

# Read data from each energy component
# Set some global color preferences for how the graph's colors should look
## sns.set_context('paper')
## sns.axes_style("darkgrid")
## sns.set_style("ticks")
## sns.set_color_codes()
## #palette = itertools.cycle(sns.color_palette())
## #palette = sns.color_palette()
plt.rcParams['axes.unicode_minus'] = False
sns.set(context='talk',font_scale=1.1)
palette = sns.color_palette("Set2")
# Reorder palette
palette = palette[2:3] + palette[1:2] + palette[0:]

sns.set_style("ticks", 
                  {
                  'ytick.direction': 'in', 'xtick.direction': 'in',
                  'font.sans-serif': ['CMU Sans Serif','Helectiva','Arial', 'Liberation Sans', 'Bitstream Vera Sans', 'sans-serif'],
                  }
                    )

# Overal graph layout and title
ncols=len(args.prefixes)
nrows=2
fig, axes = plt.subplots(nrows=nrows, ncols=ncols,
                    figsize=(5*ncols+2,10),
                    # sharex=True,
                    # sharey=True
                    )
fig.text(0.5,0.035, 'SAPT Energy (kJ/mol)',ha='center',
        va='center',
        fontweight='semibold',
        fontsize=24)
fig.text(0.100,0.5, 'FF Energy (kJ/mol)',
        ha='center', va='center',
        rotation='vertical',
        fontweight='semibold',
        fontsize=24)

first=True
labels = []
label_texts = itertools.cycle(['Iso-Iso FF','Aniso-Iso FF','MASTIFF'])
zorder = itertools.cycle([8,9,10])
m_values = []
b_values = []
for i, (component_prefix,component_suffix) in enumerate(zip(component_prefixes,component_suffixes)):
    last = (component_prefix == component_prefixes[-1])
    last = (last and component_suffix == component_suffixes[-1])

    color = palette[i]

    # Filenames to read in 
    exchange_file = component_prefix +  'exchange' + component_suffix
    electrostatics_file = component_prefix +  'electrostatics' + component_suffix
    induction_file = component_prefix +  'induction' + component_suffix
    dhf_file = component_prefix +  'dhf' + component_suffix
    dispersion_file = component_prefix +  'dispersion' + component_suffix
    total_energy_file = component_prefix +  'total_energy' + component_suffix

    exchange = pd.read_csv(
                    exchange_file,delim_whitespace=True,names=['qm','ff'],skiprows=1)
    electrostatics = pd.read_csv(
                    electrostatics_file,delim_whitespace=True,names=['qm','ff'],skiprows=1)
    induction = pd.read_csv(
                    induction_file,delim_whitespace=True,names=['qm','ff'],skiprows=1)
    dhf = pd.read_csv(
                    dhf_file,delim_whitespace=True,names=['qm','ff'],skiprows=1)
    dispersion = pd.read_csv(
                    dispersion_file,delim_whitespace=True,names=['qm','ff'],skiprows=1)
    total_energy = pd.read_csv(
                    total_energy_file,delim_whitespace=True,names=['qm','ff'],skiprows=1)

    # Convert units from Hartrees to kJ/mol
    au2kJmol = 2625.5
    exchange *= au2kJmol
    electrostatics *= au2kJmol
    induction *= au2kJmol
    dhf *= au2kJmol
    dispersion *= au2kJmol
    total_energy *= au2kJmol


    # Plot each energy component
    count=0
    ## titles=['Electrostatics','Exchange','Dispersion','','Induction','$\delta$HF',
    ##         'Total Energy','Total Energy (Attractive Region)']
    titles=['Total Energy','Total Energy (Attractive Region)']


    #order = np.argsort(total_energy['qm'])[::-1]
    eng = exchange['qm']
    min_energy = np.min(eng)
    max_energy = np.max(eng)

    if args.asymptotic:
        scale = args.asymptotic_scale
    else:
        scale = 1.0
    xmax = scale*(max_energy - min_energy) + min_energy
    xmin = min_energy

    include_points = np.all([xmin*np.ones_like(eng) <= eng,
                             xmax*np.ones_like(eng) >= eng],axis=0)

    #for component in electrostatics,exchange,dispersion,None,induction,dhf,total_energy,total_energy:
    for ic,component in enumerate([total_energy,total_energy]):
        count += 1
        #ax = plt.subplot(nrows*100 + ncols*10 + count)
        ax = axes[ic,i]

        ## if titles[count-1] == titles[ncols-1]:
        ##     # Plot colorbar instead of energy component
        ##     ax.axis('off')

        ##     label_text = component_prefix.rstrip('_') + ' ' +\
        ##             component_suffix.lstrip('_').replace('.dat','')
        ##     labels.append(patches.Patch(color=color, label=label_text))
        ##     ax.legend(handles=labels, 
        ##         fontsize=22,
        ##         bbox_to_anchor=(0.93,0.79),
        ##         bbox_transform=ax.figure.transFigure)

        ##     m_values.append('')
        ##     b_values.append('')

        ##     continue


        x = component['qm'][include_points]
        y = component['ff'][include_points]

        ## x = component['qm'][order]
        ## y = component['ff'][order]

        if args.fade and not 'Total Energy' in titles[count-1]:
            etot = total_energy['qm']
            alpha = np.where( etot < 0, 0.6, 0.1 )
            alpha_color = np.asarray([color + (a,) for a in alpha])

            sc = ax.scatter(x,y, color=alpha_color, 
                                s=25, lw =.75, 
                                #facecolors='none',
                                edgecolors='none',
                                zorder=10)

        else:
            sc = ax.scatter(x,y, color=color, 
                                s=25, lw =.75, 
                                #facecolors='none',
                                edgecolors='none',
                                alpha=0.6,zorder=10)

        # Axes scaling and title settings
        scale = 0.02
        xy_min = min(np.amin(x),np.amin(y))
        xy_max = max(np.amax(x),np.amax(y))
        if titles[count-1] == titles[-1]:
            xy_max = 0.0
        m, b = np.polyfit(x, y, 1)
        m_values.append(m)
        b_values.append(b)
            ## ax.plot(np.array(lims),m*np.array(lims)+b,':',color=color)
        lims = [ xy_min - scale*abs(xy_max - xy_min), 
                 xy_max + scale*abs(xy_max - xy_min) ]
        ax.set_aspect('equal')
        ax.set_xlim(lims)
        ax.set_ylim(lims)
        if ic == 0:
            ax.set_title(label_texts.next(),fontweight='bold',
                    color=palette[i],
                    #color='k',
                    fontsize=24)


        # Shade in region to indicate +/- 1kj/mol error in ff
        ax.plot(lims, lims, 'k-', alpha=0.5, zorder=20)
        rel = 0.1
        lims = ax.get_ylim()
        x1 = np.arange(lims[0],lims[1],0.01)
        if ic == 1:
            kjmol = 1.0
            ax.fill_between(x1,x1-kjmol,x1+kjmol,
                    edgecolor='None',
                    zorder=0,alpha=0.05,color='k')
            lims = np.array(lims)
            ax.plot(lims, lims-kjmol, 'k--', alpha=0.5, zorder=20)
            ax.plot(lims, lims+kjmol, 'k--', alpha=0.5, zorder=20)

        if ic == 1:
            axout = axes[0,i]
            axins = axes[1,i]
            bmin = lims[0]
            bmax= lims[1]
            print bmin, bmax
            blims = ((bmin,bmin),(bmax,bmax))
            #rec = patches.Rectangle(lims[0],xy_max-xy_min,xy_max-xy_min,
            rec = patches.Rectangle(blims[0],bmax-bmin,bmax-bmin,
                    #coords="Data",
                    fill=False,
                    ec="0.1",
                    lw=2.0,
                    zorder=30,
                    )
            axout.add_artist(rec)
            for xy in blims:
                con_patch = ConnectionPatch(
                        xyA=xy, xyB=xy, 
                        coordsA="data",
                        coordsB="data",
                        axesA=axout, axesB=axins, 
                        lw=2.0,
                        color="0.1",
                        zorder=30,
                        )
                axout.add_artist(con_patch)

        # Add RMS Error legends to each plot
        textstr = 'RMS Error:\n{:6.3f} kJ/mol'
        if ic == 0:
            rms_error = np.sqrt(np.sum((x-y)**2)/len(x))
        else:
            x1 = total_energy['qm']
            rms_error = np.sqrt(np.sum(
                                        np.select([x1 < 0], [(x-y)**2])/len(x1[x1<0])))
            textstr = 'a' + textstr
        
        textstr = textstr.format(rms_error)
        props = dict(facecolor=sns.axes_style()['axes.facecolor'], lw=0, alpha=1)
        #ax.text(0.98, 0.02, textstr, transform=ax.transAxes, 
                        # verticalalignment='bottom', horizontalalignment='right',bbox=props)
        ax.text(0.07, 0.95, textstr, transform=ax.transAxes, 
                        fontsize=16, color=palette[i],
                        verticalalignment='top', horizontalalignment='left',bbox=props)

        ax.xaxis.set_major_locator(mpl.ticker.MaxNLocator(7))
        ax.yaxis.set_major_locator(mpl.ticker.MaxNLocator(7))

    first = False

    if i == 1:
        # Water---Water Inset
        arr_fig = read_png('h2o_h2o.png')
        imagebox = OffsetImage(arr_fig, zoom=0.25)
        xy = [0.1, 0.1]
        xybox = [0.68,0.25]
        ab = AnnotationBbox(imagebox, xy,
                xybox=xybox,
                xycoords='axes fraction',
                boxcoords="axes fraction",
                frameon=False,
                        )
        #arrowprops=dict(arrowstyle="->"))
        h2o = ax.add_artist(ab)

if args.asymptotic:
    outtitle='asymptotic_sapt_comparison.pdf'
else:
    outtitle='sapt_comparison.pdf'
fig.savefig(outtitle,bbox_inches='tight',dpi=200)
if args.display:
    plt.draw()
    plt.show()

###########################################################################
###########################################################################


==> figures/plot_homodimer_error_ratio.py <==
#!/usr/bin/env python
"""

Last Updated:
"""

# Standard modules
import numpy as np
import sys
import subprocess
from scipy.stats import gmean, binom_test, normaltest
import matplotlib as mpl
import matplotlib.pyplot as plt
import seaborn as sns
import pandas as pd
import matplotlib.patheffects as PathEffects

# mvanvleet specific modules
#from chemistry import io
#from fit_slater_corrected_ff_parameters import FitFFParameters

###########################################################################
####################### Global Variables ##################################
error_message='''
---------------------------------------------------------------------------
Improperly formatted arguments. Proper usage is as follows:

$ python tabulate_results.py

(<...> indicates required argument, [...] indicates optional argument)
---------------------------------------------------------------------------
    '''


fit_files = [
    # ['fullisotropic_fit_exp_total_energy_unconstrained.dat','anisotropic_fit_exp_total_energy_unconstrained.dat'],
    ['anisotropic_fit_exp_total_energy_unconstrained.dat','fullisotropic_fit_exp_total_energy_unconstrained.dat'],
    ## ['anisotropic_fit_exp_total_energy_unconstrained.dat','isotropic_fit_exp_total_energy_unconstrained.dat'],
    ## ['anisotropic_fit_exp_total_energy_constrained.dat','isotropic_fit_exp_total_energy_constrained.dat'],
    ## ['isotropic_fit_exp_total_energy_constrained.dat','isotropic_fit_exp_total_energy_unconstrained.dat'],
    ## ['anisotropic_fit_exp_total_energy_constrained.dat','anisotropic_fit_exp_total_energy_unconstrained.dat'],
    ## ['fullisotropic_fit_exp_total_energy_unconstrained.dat','isotropic_fit_exp_total_energy_unconstrained.dat'],
    ## ['fullisotropic_fit_exp_total_energy_constrained.dat','isotropic_fit_exp_total_energy_constrained.dat'],
        ]
    #['longrange_abs_cutoff_isa_slater_total_energy_unconstrained.dat','line_average_isa_slater_total_energy_unconstrained.dat'],\

molecules = ['acetone','ar','chloromethane','co2','dimethyl_ether','ethane',\
        'ethanol','ethene','h2o','methane','methanol','methyl_amine','nh3']

names = ['Acetone (O)','Ar ()','Chloromethane (Cl)','CO$_2$ (C,O)',
            'Dimethyl Ether (O)','Ethane ()',
            'Ethanol (O,H)','Ethene (C,H)','H$_2$O (O,H)',
            'Methane ()','Methanol (O,H)','Methyl Amine (N,H)','NH$_3$ (N,H)']

#components = ['Exchange','Electrostatics','Induction','Dhf','Dispersion','Total_Energy']
components = ['exchange','electrostatics','induction','dhf','dispersion','total_energy']

## for imon1, mon1 in enumerate(molecules[11:]):
##     imon1 = molecules.index(mon1)

###########################################################################
######################## Command Line Arguments ###########################


###########################################################################
###########################################################################


###########################################################################
########################## Main Code ######################################

for fit_file in fit_files:
    all_rms_ratios = []
    all_weighted_rms_ratios = []

    print 'RMS Error Ratios between ',fit_file[0],' and ',fit_file[1]
    print '-'*155
    template = '{:15s}' + '{:10s}\t|\t'*6
    print template.format('',*components)
    print '-'*155
    for imon1,mon1 in enumerate(molecules):
        #for mon2 in molecules[imon1:]:
        mon2 = mon1
        rms_ratios = []
        weighted_rms_ratios = []
        errors1 = []
        errors2 = []

        [mona,monb] = sorted([mon1,mon2])
        dir_name = mona.lower() + '_' + monb.lower() + '/'
        for component in components:


            # Get total energy data
            with open(dir_name + fit_file[0],'r') as f:
                total_energy_data = [ line.split() for line in f.readlines()[1:] ]
                total_energy_data = np.array(total_energy_data,dtype=float)

            rmse_errors = []
            weighted_rmse_errors = []
            for ifile in fit_file:
                ifile = ifile.replace('total_energy',component)

                with open(dir_name + ifile,'r') as f:
                    data = [ line.split() for line in f.readlines()[1:] ]
                    data = np.array(data,dtype=float)

                rmse_error = np.sqrt(np.mean((data[:,0] - data[:,1])**2))
                weighted_data = data[np.where(total_energy_data[:,0] < 0)]
                weighted_rmse_error = np.sqrt(np.mean((weighted_data[:,0] -
                     weighted_data[:,1])**2))

                rmse_errors.append(rmse_error)
                weighted_rmse_errors.append(weighted_rmse_error)

            rmse_error_ratio = rmse_errors[0]/rmse_errors[1]
            weighted_rmse_error_ratio = weighted_rmse_errors[0]/weighted_rmse_errors[1]

            rms_ratios.append(rmse_error_ratio)
            weighted_rms_ratios.append(weighted_rmse_error_ratio)

        ## template = '{:15s}' + '{:4.3f} ({:4.3f})\t|\t'*6
        ## print template.format(mon1, *rms_ratios)

        all_rms_ratios.append(rms_ratios)
        all_weighted_rms_ratios.append(weighted_rms_ratios)


    print
    print

    ratios = np.array(all_weighted_rms_ratios)
    print ratios.shape
    df = pd.DataFrame(ratios,
                index=names,
                columns=['Exchange','Electrostatics','Induction','$\delta$HF','Dispersion','Total Energy'],
                )
    df = df.sort(['Total Energy'])
    vals = df.values
    normal = mpl.colors.Normalize(vals.min(), 1.0)
    # print normal


    hcell=1
    wcell=0.7
    nrows = len(df.index) + 1
    ncols = len(df.columns) + 1
    wpad = 0
    hpad = 0
    #fig = plt.figure(figsize=(ncols*wcell+wpad, nrows*hcell+hpad))
    fig = plt.figure(figsize=(nrows*hcell+hpad,ncols*wcell+wpad,))
    ax = fig.add_subplot(111, frameon=True, xticks=[], yticks=[])
    cmap = sns.cubehelix_palette(8, start=.5, rot=-.75,as_cmap=True, reverse=True)
    ## pcm = fig.pcolormesh(X, Y, Z1,
    ##             norm=colors.LogNorm(linthresh=0.03,
    ##             linscale=0.03,
    ##             vmin=0.0,
    ##             vmax=1.0),
    ##             cmap=cmap)

    rounded_vals = [['%.2f' % j for j in i] for i in vals]
    table=plt.table(cellText=rounded_vals, rowLabels=df.index,
            colLabels=df.columns, 
            cellLoc='center',
            #colWidths = [wcell]*vals.shape[1],
            #colWidths = [wcell/5]*vals.shape[1],
            loc='center', 
            fontsize=20,
            bbox=[0.1, 0.0, wcell, hcell],
            #cellColours=plt.cm.viridis(normal(vals)))
            cellColours=cmap(normal(vals)))

    table_props = table.properties()
    table_cells = table_props['child_artists']
    for cell in table_cells: 
        #print cell
        cell._text.set_fontsize(20)
        #cell._text.set_color('white')

    print cmap(0)

    for i in range(1,nrows):
        for j in range(0,ncols-1):
            table._cells[(i, j)]._text.set_fontsize(20)
            table._cells[(i, j)]._text.set_fontweight('bold')
            table._cells[(i, j)]._text.set_color('white')
            ## table._cells[(i, j)]._text.set_path_effects([PathEffects.withStroke(linewidth=1,
            ##     foreground=cmap(0))])
            # plt.draw()

    plt.axis('off')
    fig.savefig('homodimer_error_ratios.pdf',bbox_inches='tight',dpi=100)
    plt.show()


    exit()




###########################################################################
###########################################################################


==> rmse_comparisons/check_fonts.py <==
import matplotlib.pyplot as plt
import warnings

for font in plt.rcParams['font.sans-serif']:
    print font
    with warnings.catch_warnings(record=True) as w:
        warnings.simplefilter("always")
        plt.rcParams['font.family'] = font
        plt.text(0,0,font)
        plt.savefig(font+'.png')

        if len(w):
            print "Font {} not found".format(font)


==> rmse_comparisons/heterodimers_only/plot_transferability_rmse_errors.py <==
#!/usr/bin/env python
"""

Last Updated:
"""

# Standard modules
import numpy as np
import sys
import os
import matplotlib as mpl
import matplotlib.pyplot as plt
import seaborn as sns
import pandas as pd
import copy
import matplotlib.patches as patches
import itertools
from matplotlib.patches import Rectangle
import matplotlib.markers as mks
## from matplotlib import gridspec
# mvanvleet specific modules
# from chemistry import io

###########################################################################
####################### Global Variables ##################################
error_message='''
---------------------------------------------------------------------------
Improperly formatted arguments. Proper usage is as follows:

$ 

(<...> indicates required argument, [...] indicates optional argument)
---------------------------------------------------------------------------
    '''



###########################################################################
###########################################################################


###########################################################################
######################## Command Line Arguments ###########################
try:
    ifile = sys.argv[1]
except IndexError:
    ifile = 'transferability_rmse_averages.dat'
###########################################################################
###########################################################################


###########################################################################
########################## Main Code ######################################

# Read data from each dataset
with open(ifile,'r') as f:
    data = [line.split() for line in f.readlines()]

datasets = []
tmp = {'rmse' : [], 
       'attractive_rmse' : [],
       } #blank lines separate datasets
blank_tmp = copy.deepcopy(tmp)
names = []
for line in data:
    if not line:
        if tmp != blank_tmp:
            datasets.append(tmp)
        tmp = copy.deepcopy(blank_tmp)
    elif line[0] == 'RMS':
        #tmp.append(line[-1]) # header row
        names.append(line[-1]) # header row
    elif line[0] == 'Component':
        continue
    else:
        tmp['rmse'].append(float(line[1]))
        tmp['attractive_rmse'].append(float(line[2]))

dfs = []
for i,dset in enumerate(datasets):
    dfs.append( pd.DataFrame(dset,
            index=['Exchange','Electrostatics','Induction','$\delta$HF','Dispersion','Total Energy'])
            )
    df = dfs[i]

# Set some global color preferences for how the graph's colors should look
sns.set_context('talk',rc={'grid.linewidth':0.15})
sns.set_context('talk',font_scale=1.5,rc={'grid.linewidth':0.15})
sns.set_color_codes()
palette = itertools.cycle(sns.color_palette())
sns.set_style("ticks", 
                  {
                  'ytick.direction': 'in', 'xtick.direction': 'in',
                  #'ytick.major.size':0.1,
                  'font.sans-serif': ['CMU Sans Serif','Helectiva','Arial', 'Liberation Sans', 'Bitstream Vera Sans', 'sans-serif'],
                  'grid.color':'white',
                  'axes.grid':False,
                  #'axes.grid':True,
                  'axes.axisbelow':False,
                  'grid.linestyle':':'
                  }
                    )
fig = plt.figure(figsize=(20,10))
ax = fig.add_subplot(111)

# Parameters determining shapes of bars in the graph
N = len(dfs)
width=0.85/N
#shift_all = (1.0 - width*N)/2
shift_all = (1.0 - width*N)/2
shift_all = 0
offset = -0.00
front_scale = 0.8
back_scale = 0.9

label_names = itertools.cycle(["L0/L0 FF","L0/L2 FF","MASTIFF (L2/L2 FF)"])
label_colors = [2,1,0]

rmse_colors = sns.color_palette('Set2',desat=0.75)
attractive_rmse_colors = sns.color_palette('Set2')
constrained_rmse_colors = sns.color_palette('Set2',desat=0.75)
constrained_attractive_rmse_colors = sns.color_palette('Set2',desat=1.00)
hatch_colors = sns.color_palette('Set2',desat=0.75)
attractive_hatch_colors = sns.color_palette('Set2',desat=1.00)
line_colors = sns.color_palette('Set2',desat=0.15)

## rmse_colors = sns.color_palette('Paired',desat=0.75)
## attractive_rmse_colors = sns.color_palette('Paired')
icolor=0
for i,dset in enumerate(dfs):
    # Determine if fit is constrained or unconstrained
    print names[i]
    if '_constrained.dat' in names[i]:
        constrained_fit = True
        print 'CONSTRAINED!'
    else:
        constrained_fit = False

    # Get colors for the different fit types
    # line_color = line_colors[label_colors[icolor]]
    line_color = '0.1'
    if constrained_fit:
    # Assumption here is that we just plotted an unconstrained fit, and so
    # don't have to update the color
        #hatch=''
        # ecolor=hatch_colors[label_colors[icolor]]
        # attractive_ecolor=hatch_colors[label_colors[icolor]]
        color=constrained_rmse_colors[label_colors[icolor]]
        attractive_color=constrained_attractive_rmse_colors[label_colors[icolor]]
        ecolor=color
        attractive_ecolor=attractive_color
        hatch=3*'x'
        #attractive_ecolor='grey'
        icolor +=1
    else:
        color=rmse_colors[label_colors[icolor]]
        attractive_color=attractive_rmse_colors[label_colors[icolor]]
        ecolor=color
        attractive_ecolor=attractive_color
        hatch=''

    # Determine colors and labels for fit
    ind = np.arange(len(dset))
    # Shift by which data set we're dealing with, and which component. Also
    # center the boxes in between tick marks.
    width_bar = width*back_scale
    shift = ind +i*width + shift_all + width/2
    print 'shift = ', shift
    #shift = ind +i*width + shift_all + width*(1-back_scale)/(N-1)
    #shift = ind +i*width + i*shift_all + i*width*(1-back_scale)/2
    #shift = ind + i*width + N*width*(1-back_scale)/2
    print ind, i*width, shift_all, width*(1-back_scale)/(N-1), offset
    ax.bar(shift,dset['rmse'],width*back_scale,
            color=color,
            edgecolor=ecolor,
            alpha=0.3,
            hatch=hatch,
            lw=2,
            error_kw=dict(ecolor='gray', lw=1, capsize=3, capthick=1))
    # Two bar graphs for attractive rmse errors: one for color, one for black
    # outline
    ## shift = ind +i*width + shift_all + width*(1-(front_scale)/N) + offset
    #shift = ind + i*width + N*width*(1-front_scale)/2 + offset
    # shift = ind + i*width + N*width*(1-front_scale)/2 + offset
    ## shift += N*width*(1-front_scale)/2 - N*width*(1-back_scale)/2
    ax.bar(shift,dset['attractive_rmse'],width*front_scale,
            color=attractive_color,
            edgecolor=attractive_ecolor,
            label=label_names.next(),
            hatch=hatch,
            error_kw=dict(ecolor='gray', lw=1, capsize=3, capthick=1))
    ax.bar(shift,dset['attractive_rmse'],width*front_scale,
            color='none',
            # edgecolor=attractive_color,
            # edgecolor='black',
            edgecolor=line_color,
            label=label_names.next(),
            lw=2,
            zorder=10,
            # alpha=0.9,
            )

# Plot Legends
handles, label = ax.get_legend_handles_labels()
m1, = ax.plot([], [], c=attractive_rmse_colors[1] , marker='s', markersize=24,
                      fillstyle='left', linestyle='none',lw=2)
m2, = ax.plot([], [], c=attractive_rmse_colors[0] , marker='s', markersize=24,
                      fillstyle='left', linestyle='none',lw=2)
k2, = ax.plot([], [], c=attractive_rmse_colors[2] , marker='s', markersize=24,
                      fillstyle='left', linestyle='none',lw=2)
mymkstyle = mks.MarkerStyle(marker=u's', fillstyle=u'right')
mymkstyle = 's'
m3 = ax.scatter([],[], s=500, marker=mymkstyle, c=attractive_rmse_colors[1],
        edgecolors=attractive_rmse_colors[2],hatch=3*'x',lw=2)
m5 = ax.scatter([],[], s=500, marker=mymkstyle, c='none',
        edgecolors=attractive_rmse_colors[1],lw=4)
m7 = ax.scatter([],[], s=650, marker=mymkstyle, c='none',
        edgecolors='0.1',lw=2)
m4 = ax.scatter([],[], s=500, marker=mymkstyle, c=attractive_rmse_colors[0],
        edgecolors=attractive_rmse_colors[2],hatch=3*'x',lw=2)
m6 = ax.scatter([],[], s=500, marker=mymkstyle, c='none',
        edgecolors=attractive_rmse_colors[0],lw=4)
m8 = ax.scatter([],[], s=650, marker=mymkstyle, c='none',
        edgecolors='0.1',lw=2)

k4 = ax.scatter([],[], s=500, marker=mymkstyle, c=attractive_rmse_colors[2],
        edgecolors=attractive_rmse_colors[2],hatch=3*'x',lw=2)
k6 = ax.scatter([],[], s=500, marker=mymkstyle, c='none',
        edgecolors=attractive_rmse_colors[2],lw=4)
k8 = ax.scatter([],[], s=650, marker=mymkstyle, c='none',
        edgecolors='0.1',lw=2)

l1 = ax.legend([(k4,k2,k6,k8),(m3,m1,m5,m7),(m4,m2,m6,m8)], label, 
        fontsize=26,
        labelspacing=1.2,
        loc='center',
        fancybox=True,
        #title='Method',
        bbox_to_anchor=(0.50,0.50),
        bbox_transform=ax.figure.transFigure,
        )
ax.get_legend().get_title().set_fontsize('16')
#ax.get_legend().get_title().set_fontweight('bold')
plt.gca().add_artist(l1)

leftstyle = mks.MarkerStyle(marker=u's', fillstyle=u'left')
rightstyle = mks.MarkerStyle(marker=u's', fillstyle=u'right')
n1 = ax.scatter([],[], s=500, marker=leftstyle, c=attractive_rmse_colors[1],
        edgecolors=attractive_rmse_colors[1],hatch=3*'',lw=0)
n2 = ax.scatter([],[], s=500, marker=rightstyle, c=attractive_rmse_colors[0],
        edgecolors=attractive_rmse_colors[0],hatch=3*'',lw=0)
n3 = ax.scatter([],[], s=500, marker='s', c='none',
        edgecolors='0.1',hatch=3*'x',linestyle='--',lw=1)
n4 = ax.scatter([],[], s=500, marker='s', c='none',
        edgecolors='0.1',hatch='',lw=2)
n5 = ax.scatter([],[], s=500, marker=leftstyle, c=rmse_colors[1],
        alpha=0.3,
        edgecolors=rmse_colors[1],hatch=3*'',lw=0)
n6 = ax.scatter([],[], s=500, marker=rightstyle, c=rmse_colors[0],
        alpha=0.3,
        edgecolors=rmse_colors[0],hatch=3*'',lw=0)
n7 = ax.scatter([],[], s=500, marker='s', c='none',
        edgecolors='0.1',hatch='',linestyle='--',lw=1)
label = ['Dimer-Specific Fits','Transferable Fits']
l2 = ax.legend([(n7),(n3)], label, 
# l1 = ax.legend([m1,m2,m3,m4,m5,m6], label, 
        fontsize=18,
        labelspacing=1,
        loc='center',
        fancybox=True,
        #title='Fit Method',
        bbox_to_anchor=(0.63,0.80),
        bbox_transform=ax.figure.transFigure,
        )
ax.get_legend().get_title().set_fontsize('16')
#ax.get_legend().get_title().set_fontweight('bold')
plt.gca().add_artist(l2)

label = ['RMSE','Attractive RMSE']
l3 = ax.legend([(n5,n6),(n1,n2,n4)], label, 
# l1 = ax.legend([m1,m2,m3,m4,m5,m6], label, 
        fontsize=18,
        labelspacing=1,
        loc='center',
        fancybox=True,
        #title='Error Type',
        bbox_to_anchor=(0.80,0.80),
        bbox_transform=ax.figure.transFigure,
        )
ax.get_legend().get_title().set_fontsize('16')
#ax.get_legend().get_title().set_fontweight('bold')
plt.gca().add_artist(l3)

ax.set_xticklabels( dset.index, ha='center', fontsize=20 )
ax.set_ylabel(r'Characteristic RMSE (kJ mol$^{\mathbf{-1}}$)',fontsize=30,fontweight='bold')
ax.set_xlabel('Energy Component',fontsize=30,fontweight='bold')
#ax.set_xticks(ind+shift_all+N/2*width)
print ind
ax.set_xticks((ind+0.5*width*N))
#ax.set_xticks(ind+shift_all+(N*width)/2-0.05)
#ax.set_xticks(ind+shift_all+(N)*width/2)
#ax.set_xticks(ind*width/2)

sns.despine()
plt.xlim([-0.15,len(ind)])
#plt.axis('tight')


fig.savefig('transferability_rmse_errors.pdf',bbox_inches='tight',dpi=200)
# plt.show()

###########################################################################
###########################################################################


==> rmse_comparisons/old_plot.py <==
#!/usr/bin/env python
"""

Last Updated:
"""

# Standard modules
import numpy as np
import sys
import os
import matplotlib as mpl
import matplotlib.pyplot as plt
import seaborn as sns
import pandas as pd
import copy
import matplotlib.patches as patches
import itertools
from matplotlib.patches import Rectangle
import matplotlib.markers as mks
## from matplotlib import gridspec
# mvanvleet specific modules
#from chemistry import io

###########################################################################
####################### Global Variables ##################################
error_message='''
---------------------------------------------------------------------------
Improperly formatted arguments. Proper usage is as follows:

$ 

(<...> indicates required argument, [...] indicates optional argument)
---------------------------------------------------------------------------
    '''



###########################################################################
###########################################################################


###########################################################################
######################## Command Line Arguments ###########################
try:
    ifile = sys.argv[1]
except IndexError:
    ifile = 'transferability_mae.dat'
###########################################################################
###########################################################################


###########################################################################
########################## Main Code ######################################

# Read data from each dataset
with open(ifile,'r') as f:
    data = [line.split() for line in f.readlines()]

datasets = []
tmp = {'mae' : [], 
       'attractive_mae' : [],
       } #blank lines separate datasets
blank_tmp = copy.deepcopy(tmp)
names = []
for line in data:
    if not line:
        if tmp != blank_tmp:
            datasets.append(tmp)
        tmp = copy.deepcopy(blank_tmp)
    elif line[0] == 'MAE':
        #tmp.append(line[-1]) # header row
        names.append(line[-1]) # header row
    elif line[0] == 'Component':
        continue
    else:
        tmp['mae'].append(float(line[1]))
        tmp['attractive_mae'].append(float(line[2]))

dfs = []
for i,dset in enumerate(datasets):
    dfs.append( pd.DataFrame(dset,
            index=['Exchange','Electrostatics','Induction','$\delta$HF','Dispersion','Total Energy'])
            )
    df = dfs[i]

# Set some global color preferences for how the graph's colors should look
sns.set_context('talk',rc={'grid.linewidth':0.15})
sns.set_context('talk',font_scale=1.5,rc={'grid.linewidth':0.15})
sns.set_color_codes()
palette = itertools.cycle(sns.color_palette())
sns.set_style("ticks", 
                  {
                  'ytick.direction': 'in', 'xtick.direction': 'in',
                  #'ytick.major.size':0.1,
                  'font.sans-serif': ['CMU Sans Serif','Helectiva','Arial', 'Liberation Sans', 'Bitstream Vera Sans', 'sans-serif'],
                  'grid.color':'white',
                  'axes.grid':True,
                  'axes.axisbelow':False,
                  'grid.linestyle':':'
                  }
                    )

print sns.axes_style()
fig = plt.figure(figsize=(20,10))
ax = fig.add_subplot(111)

# Parameters determinging shapes of bars in the graph
N = len(dfs)
width=0.85/N
shift_all = (1.0 - width*N)/2
offset = 0.00
front_scale = 0.8
back_scale = 0.9

label_names = itertools.cycle(["Slater-ISA FF","MASTIFF"])
label_colors = [1,0]

mae_colors = sns.color_palette('Set2',desat=0.75)
attractive_mae_colors = sns.color_palette('Set2')
constrained_mae_colors = sns.color_palette('Set2',desat=0.75)
constrained_attractive_mae_colors = sns.color_palette('Set2',desat=1.00)
hatch_colors = sns.color_palette('Set2',desat=0.75)
attractive_hatch_colors = sns.color_palette('Set2',desat=1.00)
line_colors = sns.color_palette('Set2',desat=0.15)

## mae_colors = sns.color_palette('Paired',desat=0.75)
## attractive_mae_colors = sns.color_palette('Paired')
icolor=0
for i,dset in enumerate(dfs):
    # Determine if fit is constrained or unconstrained
    print names[i]
    if '_constrained.dat' in names[i]:
        constrained_fit = True
        print 'CONSTRAINED!'
    else:
        constrained_fit = False

    # Get colors for the different fit types
    # line_color = line_colors[label_colors[icolor]]
    line_color = '0.1'
    if constrained_fit:
    # Assumption here is that we just plotted an unconstrained fit, and so
    # don't have to update the color
        #hatch=''
        # ecolor=hatch_colors[label_colors[icolor]]
        # attractive_ecolor=hatch_colors[label_colors[icolor]]
        color=constrained_mae_colors[label_colors[icolor]]
        attractive_color=constrained_attractive_mae_colors[label_colors[icolor]]
        ecolor=hatch_colors[2]
        attractive_ecolor=attractive_hatch_colors[2]
        hatch=3*'x'
        #attractive_ecolor='grey'
        icolor +=1
    else:
        color=mae_colors[label_colors[icolor]]
        attractive_color=attractive_mae_colors[label_colors[icolor]]
        ecolor=color
        attractive_ecolor=attractive_color
        hatch=''

    # Determine colors and labels for fit
    ind = np.arange(len(dset))
    shift = ind +i*width + shift_all + width*(1-back_scale)/2
    ax.bar(shift,dset['mae'],width*back_scale,
            color=color,
            edgecolor=ecolor,
            alpha=0.6,
            hatch=hatch,
            error_kw=dict(ecolor='gray', lw=1, capsize=3, capthick=1))
    shift = ind +i*width + shift_all + width*(1-front_scale)/2 + offset
    ax.bar(shift,dset['attractive_mae'],width*front_scale,
            color=attractive_color,
            edgecolor=attractive_ecolor,
            label=label_names.next(),
            hatch=hatch,
            error_kw=dict(ecolor='gray', lw=1, capsize=3, capthick=1))
    print attractive_color
    # Last bar graphs just sets border color for attractive bars
    ## shift = ind +i*width + shift_all + width*(1-back_scale)/2
    ## ax.bar(shift,dset['mae'],width*back_scale,
    ##         color='none',
    ##         lw=1.8,
    ##         edgecolor='grey',
    ##         error_kw=dict(ecolor='gray', lw=1, capsize=3, capthick=1))
    shift = ind +i*width + shift_all + width*(1-front_scale)/2 + offset
    ax.bar(shift,dset['attractive_mae'],width*front_scale,
            color='none',
            # edgecolor=attractive_color,
            # edgecolor='black',
            edgecolor=line_color,
            label=label_names.next(),
            lw=2,
            zorder=10,
            # alpha=0.9,
            )

# Plot Legends
handles, label = ax.get_legend_handles_labels()
m1, = ax.plot([], [], c=attractive_mae_colors[1] , marker='s', markersize=24,
                      fillstyle='left', linestyle='none',lw=2)
## h=24
## m1 = Rectangle((0.5,0.5), color='black', width=h, height=h)
## m3 = Rectangle((0.25,0.5), color='green', width=h, height=h)
# lc=attractive_mae_colors[1],
m2, = ax.plot([], [], c=attractive_mae_colors[0] , marker='s', markersize=24,
                      fillstyle='left', linestyle='none',lw=2)
mymkstyle = mks.MarkerStyle(marker=u's', fillstyle=u'right')
mymkstyle = 's'
m3 = ax.scatter([],[], s=500, marker=mymkstyle, c=attractive_mae_colors[1],
        edgecolors=attractive_mae_colors[2],hatch=3*'x',lw=2)
## m4, = ax.plot([], [], c=attractive_mae_colors[2] , marker='s', markersize=24,
##                       linestyle='none',lw=2)
m4 = ax.scatter([],[], s=500, marker=mymkstyle, c=attractive_mae_colors[0],
        edgecolors=attractive_mae_colors[2],hatch=3*'x',lw=2)
m5 = ax.scatter([],[], s=500, marker=mymkstyle, c='none',
        edgecolors=attractive_mae_colors[1],lw=4)
m6 = ax.scatter([],[], s=500, marker=mymkstyle, c='none',
        edgecolors=attractive_mae_colors[0],lw=4)
m8 = ax.scatter([],[], s=650, marker=mymkstyle, c='none',
        edgecolors='0.1',lw=2)
m7 = ax.scatter([],[], s=650, marker=mymkstyle, c='none',
        edgecolors='0.1',lw=2)

## patterns = ('-','+')
## for pattern in patterns:
##     ax.scatter([],[], s=1000, marker='s', facecolor='white', hatch=3*pattern, label=pattern)

# plt.legend(scatterpoints=1, loc='best')

l1 = ax.legend([(m3,m1,m5,m7),(m4,m2,m6,m8)], label, 
# l1 = ax.legend([m1,m2,m3,m4,m5,m6], label, 
        fontsize=22,
        labelspacing=1.2,
        loc='center',
        fancybox=True,
        bbox_to_anchor=(0.50,0.70),
        bbox_transform=ax.figure.transFigure,
        )
ax.get_legend().get_title().set_fontsize('16')
ax.get_legend().get_title().set_fontweight('bold')
plt.gca().add_artist(l1)

## with sns.axes_style('dark'):
##     #leg = fig.add_axes()
##     leg = fig.add_axes([0.5, 0.50, 0.05, 0.05])
##     #leg.axis([0, 1, 0, 1])
##     leg.axis('off')
## m1, = leg.plot([], [], c=mae_colors[0] , marker='s', markersize=15,
##                       fillstyle='left', linestyle='none',alpha=0.6)
## m2, = leg.plot([], [], c=mae_colors[1] , marker='s', markersize=15,
##                       fillstyle='right', linestyle='none',alpha=0.6)
## m3, = leg.plot([], [], c=attractive_mae_colors[0] , marker='s', markersize=15,
##                       fillstyle='left', linestyle='none')
## m4, = leg.plot([], [], c=attractive_mae_colors[1] , marker='s', markersize=15,
##                       fillstyle='right', linestyle='none')
## leg.legend([(m2,m1),(m3,m4)],
##         ['All Points','Attractive (E$_{tot} < 0$)\npoints only'],
##         numpoints=1,
##         #labelspacing=0.81,
##         #loc='center',
##         fontsize=13,
##         title='MAE Errors',
##         ##frameon=True,
##         ##fancybox=True,
##         bbox_to_anchor=(0.87,0.87),
##         bbox_transform=ax.figure.transFigure)
## leg.get_legend().get_title().set_fontsize('11')
## leg.get_legend().get_title().set_fontweight('bold')
#leg.get_legend().get_frame().set_facecolor('white')
#ax.legend(bbox_to_anchor=(1.05, 1), loc=2, borderaxespad=0.)

ax.set_xticklabels( dset.index, ha='center', fontsize=20 )
ax.set_ylabel(r'Characteristic MAE (kJ mol$^{\mathbf{-1}}$)',fontsize=30,fontweight='bold')
ax.set_xlabel('Energy Component',fontsize=30,fontweight='bold')
ax.set_xticks(ind+shift_all+N/2*width)

sns.despine()


fig.savefig('transferability_mae_errors.pdf',bbox_inches='tight',dpi=1200)
plt.show()

###########################################################################
###########################################################################


==> rmse_comparisons/plot_transferability_mae.py <==
#!/usr/bin/env python
"""

Last Updated:
"""

# Standard modules
import numpy as np
import sys
import os
import matplotlib as mpl
import matplotlib.pyplot as plt
import seaborn as sns
import pandas as pd
import copy
import matplotlib.patches as patches
import itertools
from matplotlib.patches import Rectangle
import matplotlib.markers as mks
## from matplotlib import gridspec
# mvanvleet specific modules
# from chemistry import io

###########################################################################
####################### Global Variables ##################################
error_message='''
---------------------------------------------------------------------------
Improperly formatted arguments. Proper usage is as follows:

$ 

(<...> indicates required argument, [...] indicates optional argument)
---------------------------------------------------------------------------
    '''



###########################################################################
###########################################################################


###########################################################################
######################## Command Line Arguments ###########################
try:
    ifile = sys.argv[1]
except IndexError:
    ifile = 'transferability_mae_averages.dat'
###########################################################################
###########################################################################


###########################################################################
########################## Main Code ######################################

# Read data from each dataset
with open(ifile,'r') as f:
    data = [line.split() for line in f.readlines()]

datasets = []
tmp = {'mae' : [], 
       'attractive_mae' : [],
       } #blank lines separate datasets
blank_tmp = copy.deepcopy(tmp)
names = []
for line in data:
    if not line:
        if tmp != blank_tmp:
            datasets.append(tmp)
        tmp = copy.deepcopy(blank_tmp)
    elif line[0] == 'MAE':
        #tmp.append(line[-1]) # header row
        names.append(line[-1]) # header row
    elif line[0] == 'Component':
        continue
    else:
        tmp['mae'].append(float(line[1]))
        tmp['attractive_mae'].append(float(line[2]))

dfs = []
for i,dset in enumerate(datasets):
    dfs.append( pd.DataFrame(dset,
            index=['Exchange','Electrostatics','Induction','$\delta$HF','Dispersion','Total Energy'])
            )
    df = dfs[i]

# Set some global color preferences for how the graph's colors should look
sns.set_context('talk',rc={'grid.linewidth':0.15})
sns.set_context('talk',font_scale=1.5,rc={'grid.linewidth':0.15})
sns.set_color_codes()
palette = itertools.cycle(sns.color_palette())
sns.set_style("ticks", 
                  {
                  'ytick.direction': 'in', 'xtick.direction': 'in',
                  #'ytick.major.size':0.1,
                  'font.sans-serif': ['CMU Sans Serif','Helectiva','Arial', 'Liberation Sans', 'Bitstream Vera Sans', 'sans-serif'],
                  'grid.color':'white',
                  'axes.grid':False,
                  #'axes.grid':True,
                  'axes.axisbelow':False,
                  'grid.linestyle':':'
                  }
                    )
fig = plt.figure(figsize=(20,10))
ax = fig.add_subplot(111)

# Parameters determining shapes of bars in the graph
N = len(dfs)
width=0.85/N
#shift_all = (1.0 - width*N)/2
shift_all = (1.0 - width*N)/2
shift_all = 0
offset = 0.00
front_scale = 0.8
back_scale = 0.9

label_names = itertools.cycle(["Iso-Iso FF","Aniso-Iso FF","MASTIFF (Aniso-Aniso FF)"])
label_colors = [2,1,0]

mae_colors = sns.color_palette('Set2',desat=0.75)
attractive_mae_colors = sns.color_palette('Set2')
constrained_mae_colors = sns.color_palette('Set2',desat=0.75)
constrained_attractive_mae_colors = sns.color_palette('Set2',desat=1.00)
hatch_colors = sns.color_palette('Set2',desat=0.75)
attractive_hatch_colors = sns.color_palette('Set2',desat=1.00)
line_colors = sns.color_palette('Set2',desat=0.15)

## mae_colors = sns.color_palette('Paired',desat=0.75)
## attractive_mae_colors = sns.color_palette('Paired')
icolor=0
for i,dset in enumerate(dfs):
    # Determine if fit is constrained or unconstrained
    print names[i]
    if '_constrained.dat' in names[i]:
        constrained_fit = True
        print 'CONSTRAINED!'
    else:
        constrained_fit = False

    # Get colors for the different fit types
    # line_color = line_colors[label_colors[icolor]]
    line_color = '0.1'
    if constrained_fit:
    # Assumption here is that we just plotted an unconstrained fit, and so
    # don't have to update the color
        #hatch=''
        # ecolor=hatch_colors[label_colors[icolor]]
        # attractive_ecolor=hatch_colors[label_colors[icolor]]
        color=constrained_mae_colors[label_colors[icolor]]
        attractive_color=constrained_attractive_mae_colors[label_colors[icolor]]
        ecolor=color
        attractive_ecolor=attractive_color
        hatch=3*'x'
        #attractive_ecolor='grey'
        icolor +=1
    else:
        color=mae_colors[label_colors[icolor]]
        attractive_color=attractive_mae_colors[label_colors[icolor]]
        ecolor=color
        attractive_ecolor=attractive_color
        hatch=''

    # Determine colors and labels for fit
    ind = np.arange(len(dset))
    # Shift by which data set we're dealing with, and which component. Also
    # center the boxes in between tick marks.
    width_bar = width*back_scale
    shift = ind +i*width + shift_all + width/2
    print 'shift = ', shift
    #shift = ind +i*width + shift_all + width*(1-back_scale)/(N-1)
    #shift = ind +i*width + i*shift_all + i*width*(1-back_scale)/2
    #shift = ind + i*width + N*width*(1-back_scale)/2
    print ind, i*width, shift_all, width*(1-back_scale)/(N-1), offset
    ax.bar(shift,dset['mae'],width*back_scale,
            color=color,
            edgecolor=ecolor,
            alpha=0.3,
            hatch=hatch,
            lw=2,
            error_kw=dict(ecolor='gray', lw=1, capsize=3, capthick=1))
    # Two bar graphs for attractive mae errors: one for color, one for black
    # outline
    ## shift = ind +i*width + shift_all + width*(1-(front_scale)/N) + offset
    #shift = ind + i*width + N*width*(1-front_scale)/2 + offset
    # shift = ind + i*width + N*width*(1-front_scale)/2 + offset
    ## shift += N*width*(1-front_scale)/2 - N*width*(1-back_scale)/2
    ax.bar(shift,dset['attractive_mae'],width*front_scale,
            color=attractive_color,
            edgecolor=attractive_ecolor,
            label=label_names.next(),
            hatch=hatch,
            error_kw=dict(ecolor='gray', lw=1, capsize=3, capthick=1))
    ax.bar(shift,dset['attractive_mae'],width*front_scale,
            color='none',
            # edgecolor=attractive_color,
            # edgecolor='black',
            edgecolor=line_color,
            label=label_names.next(),
            lw=2,
            zorder=10,
            # alpha=0.9,
            )

# Plot Legends
handles, label = ax.get_legend_handles_labels()
m1, = ax.plot([], [], c=attractive_mae_colors[1] , marker='s', markersize=24,
                      fillstyle='left', linestyle='none',lw=2)
m2, = ax.plot([], [], c=attractive_mae_colors[0] , marker='s', markersize=24,
                      fillstyle='left', linestyle='none',lw=2)
k2, = ax.plot([], [], c=attractive_mae_colors[2] , marker='s', markersize=24,
                      fillstyle='left', linestyle='none',lw=2)
mymkstyle = mks.MarkerStyle(marker=u's', fillstyle=u'right')
mymkstyle = 's'
m3 = ax.scatter([],[], s=500, marker=mymkstyle, c=attractive_mae_colors[1],
        edgecolors=attractive_mae_colors[2],hatch=3*'x',lw=2)
m4 = ax.scatter([],[], s=500, marker=mymkstyle, c=attractive_mae_colors[0],
        edgecolors=attractive_mae_colors[2],hatch=3*'x',lw=2)
m5 = ax.scatter([],[], s=500, marker=mymkstyle, c='none',
        edgecolors=attractive_mae_colors[1],lw=4)
m6 = ax.scatter([],[], s=500, marker=mymkstyle, c='none',
        edgecolors=attractive_mae_colors[0],lw=4)
m7 = ax.scatter([],[], s=650, marker=mymkstyle, c='none',
        edgecolors='0.1',lw=2)
m8 = ax.scatter([],[], s=650, marker=mymkstyle, c='none',
        edgecolors='0.1',lw=2)

k4 = ax.scatter([],[], s=500, marker=mymkstyle, c=attractive_mae_colors[2],
        edgecolors=attractive_mae_colors[2],hatch=3*'x',lw=2)
k6 = ax.scatter([],[], s=500, marker=mymkstyle, c='none',
        edgecolors=attractive_mae_colors[2],lw=4)
k8 = ax.scatter([],[], s=650, marker=mymkstyle, c='none',
        edgecolors='0.1',lw=2)

l1 = ax.legend([(k4,k2,k6,k8),(m3,m1,m5,m7),(m4,m2,m6,m8)], label, 
        fontsize=26,
        labelspacing=1.2,
        loc='center',
        fancybox=True,
        #title='Method',
        bbox_to_anchor=(0.50,0.50),
        bbox_transform=ax.figure.transFigure,
        )
ax.get_legend().get_title().set_fontsize('16')
#ax.get_legend().get_title().set_fontweight('bold')
plt.gca().add_artist(l1)

leftstyle = mks.MarkerStyle(marker=u's', fillstyle=u'left')
rightstyle = mks.MarkerStyle(marker=u's', fillstyle=u'right')
n1 = ax.scatter([],[], s=500, marker=leftstyle, c=attractive_mae_colors[1],
        edgecolors=attractive_mae_colors[1],hatch=3*'',lw=0)
n2 = ax.scatter([],[], s=500, marker=rightstyle, c=attractive_mae_colors[0],
        edgecolors=attractive_mae_colors[0],hatch=3*'',lw=0)
n3 = ax.scatter([],[], s=500, marker='s', c='none',
        edgecolors='0.1',hatch=3*'x',linestyle='--',lw=1)
n4 = ax.scatter([],[], s=500, marker='s', c='none',
        edgecolors='0.1',hatch='',lw=2)
n5 = ax.scatter([],[], s=500, marker=leftstyle, c=mae_colors[1],
        alpha=0.3,
        edgecolors=mae_colors[1],hatch=3*'',lw=0)
n6 = ax.scatter([],[], s=500, marker=rightstyle, c=mae_colors[0],
        alpha=0.3,
        edgecolors=mae_colors[0],hatch=3*'',lw=0)
n7 = ax.scatter([],[], s=500, marker='s', c='none',
        edgecolors='0.1',hatch='',linestyle='--',lw=1)
label = ['Dimer-Specific Fits','Transferable Fits']
l2 = ax.legend([(n7),(n3)], label, 
# l1 = ax.legend([m1,m2,m3,m4,m5,m6], label, 
        fontsize=18,
        labelspacing=1,
        loc='center',
        fancybox=True,
        #title='Fit Method',
        bbox_to_anchor=(0.21,0.80),
        #bbox_to_anchor=(0.80,0.80),
        bbox_transform=ax.figure.transFigure,
        )
ax.get_legend().get_title().set_fontsize('16')
#ax.get_legend().get_title().set_fontweight('bold')
plt.gca().add_artist(l2)

label = ['||MSE||','Attractive ||MSE||']
l3 = ax.legend([(n5,n6),(n1,n2,n4)], label, 
# l1 = ax.legend([m1,m2,m3,m4,m5,m6], label, 
        fontsize=18,
        labelspacing=1,
        loc='center',
        fancybox=True,
        #title='Error Type',
        bbox_to_anchor=(0.38,0.80),
        #bbox_to_anchor=(0.80,0.70),
        bbox_transform=ax.figure.transFigure,
        )
ax.get_legend().get_title().set_fontsize('16')
#ax.get_legend().get_title().set_fontweight('bold')
plt.gca().add_artist(l3)

ax.set_xticklabels( dset.index, ha='center', fontsize=20 )
ax.set_ylabel(r'Characteristic ||MSE|| (kJ mol$^{\mathbf{-1}}$)',fontsize=30,fontweight='bold')
ax.set_xlabel('Energy Component',fontsize=30,fontweight='bold')
#ax.set_xticks(ind+shift_all+N/2*width)
print ind
ax.set_xticks((ind+0.5*width*N))
#ax.set_xticks(ind+shift_all+(N*width)/2-0.05)
#ax.set_xticks(ind+shift_all+(N)*width/2)
#ax.set_xticks(ind*width/2)

sns.despine()
plt.xlim([-0.15,len(ind)])
#plt.axis('tight')


fig.savefig('transferability_mae_errors.pdf',bbox_inches='tight',dpi=200)
# plt.show()

###########################################################################
###########################################################################


==> rmse_comparisons/plot_transferability_rmse_errors.py <==
#!/usr/bin/env python
"""

Last Updated:
"""

# Standard modules
import numpy as np
import sys
import os
import matplotlib as mpl
import matplotlib.pyplot as plt
import seaborn as sns
import pandas as pd
import copy
import matplotlib.patches as patches
import itertools
from matplotlib.patches import Rectangle
import matplotlib.markers as mks
## from matplotlib import gridspec
# mvanvleet specific modules
# from chemistry import io

###########################################################################
####################### Global Variables ##################################
error_message='''
---------------------------------------------------------------------------
Improperly formatted arguments. Proper usage is as follows:

$ 

(<...> indicates required argument, [...] indicates optional argument)
---------------------------------------------------------------------------
    '''



###########################################################################
###########################################################################


###########################################################################
######################## Command Line Arguments ###########################
try:
    ifile = sys.argv[1]
except IndexError:
    ifile = 'transferability_rmse_averages.dat'
###########################################################################
###########################################################################


###########################################################################
########################## Main Code ######################################

# Read data from each dataset
with open(ifile,'r') as f:
    data = [line.split() for line in f.readlines()]

datasets = []
tmp = {'rmse' : [], 
       'attractive_rmse' : [],
       } #blank lines separate datasets
blank_tmp = copy.deepcopy(tmp)
names = []
for line in data:
    if not line:
        if tmp != blank_tmp:
            datasets.append(tmp)
        tmp = copy.deepcopy(blank_tmp)
    elif line[0] == 'RMS':
        #tmp.append(line[-1]) # header row
        names.append(line[-1]) # header row
    elif line[0] == 'Component':
        continue
    else:
        tmp['rmse'].append(float(line[1]))
        tmp['attractive_rmse'].append(float(line[2]))

dfs = []
for i,dset in enumerate(datasets):
    dfs.append( pd.DataFrame(dset,
            index=['Exchange','Electrostatics','Induction','$\delta$HF','Dispersion','Total Energy'])
            )
    df = dfs[i]

# Set some global color preferences for how the graph's colors should look
sns.set_context('talk',rc={'grid.linewidth':0.15})
sns.set_context('talk',font_scale=1.5,rc={'grid.linewidth':0.15})
sns.set_color_codes()
palette = itertools.cycle(sns.color_palette())
sns.set_style("ticks", 
                  {
                  'ytick.direction': 'in', 'xtick.direction': 'in',
                  #'ytick.major.size':0.1,
                  'font.sans-serif': ['CMU Sans Serif','Helectiva','Arial', 'Liberation Sans', 'Bitstream Vera Sans', 'sans-serif'],
                  'grid.color':'white',
                  'axes.grid':False,
                  #'axes.grid':True,
                  'axes.axisbelow':False,
                  'grid.linestyle':':'
                  }
                    )
fig = plt.figure(figsize=(20,10))
ax = fig.add_subplot(111)

# Parameters determining shapes of bars in the graph
N = len(dfs)
width=0.85/N
#shift_all = (1.0 - width*N)/2
shift_all = (1.0 - width*N)/2
shift_all = 0
offset = -0.00
front_scale = 0.8
back_scale = 0.9

label_names = itertools.cycle(["Iso-Iso FF","Aniso-Iso FF","MASTIFF (Aniso-Aniso FF)"])
label_colors = [2,1,0]

rmse_colors = sns.color_palette('Set2',desat=0.75)
attractive_rmse_colors = sns.color_palette('Set2')
constrained_rmse_colors = sns.color_palette('Set2',desat=0.75)
constrained_attractive_rmse_colors = sns.color_palette('Set2',desat=1.00)
hatch_colors = sns.color_palette('Set2',desat=0.75)
attractive_hatch_colors = sns.color_palette('Set2',desat=1.00)
line_colors = sns.color_palette('Set2',desat=0.15)

## rmse_colors = sns.color_palette('Paired',desat=0.75)
## attractive_rmse_colors = sns.color_palette('Paired')
icolor=0
for i,dset in enumerate(dfs):
    # Determine if fit is constrained or unconstrained
    print names[i]
    if '_constrained.dat' in names[i]:
        constrained_fit = True
        print 'CONSTRAINED!'
    else:
        constrained_fit = False

    # Get colors for the different fit types
    # line_color = line_colors[label_colors[icolor]]
    line_color = '0.1'
    if constrained_fit:
    # Assumption here is that we just plotted an unconstrained fit, and so
    # don't have to update the color
        #hatch=''
        # ecolor=hatch_colors[label_colors[icolor]]
        # attractive_ecolor=hatch_colors[label_colors[icolor]]
        color=constrained_rmse_colors[label_colors[icolor]]
        attractive_color=constrained_attractive_rmse_colors[label_colors[icolor]]
        ecolor=color
        attractive_ecolor=attractive_color
        hatch=3*'x'
        #attractive_ecolor='grey'
        icolor +=1
    else:
        color=rmse_colors[label_colors[icolor]]
        attractive_color=attractive_rmse_colors[label_colors[icolor]]
        ecolor=color
        attractive_ecolor=attractive_color
        hatch=''

    # Determine colors and labels for fit
    ind = np.arange(len(dset))
    # Shift by which data set we're dealing with, and which component. Also
    # center the boxes in between tick marks.
    width_bar = width*back_scale
    shift = ind +i*width + shift_all + width/2
    print 'shift = ', shift
    #shift = ind +i*width + shift_all + width*(1-back_scale)/(N-1)
    #shift = ind +i*width + i*shift_all + i*width*(1-back_scale)/2
    #shift = ind + i*width + N*width*(1-back_scale)/2
    print ind, i*width, shift_all, width*(1-back_scale)/(N-1), offset
    ax.bar(shift,dset['rmse'],width*back_scale,
            color=color,
            edgecolor=ecolor,
            alpha=0.3,
            hatch=hatch,
            lw=2,
            error_kw=dict(ecolor='gray', lw=1, capsize=3, capthick=1))
    # Two bar graphs for attractive rmse errors: one for color, one for black
    # outline
    ## shift = ind +i*width + shift_all + width*(1-(front_scale)/N) + offset
    #shift = ind + i*width + N*width*(1-front_scale)/2 + offset
    # shift = ind + i*width + N*width*(1-front_scale)/2 + offset
    ## shift += N*width*(1-front_scale)/2 - N*width*(1-back_scale)/2
    ax.bar(shift,dset['attractive_rmse'],width*front_scale,
            color=attractive_color,
            edgecolor=attractive_ecolor,
            label=label_names.next(),
            hatch=hatch,
            error_kw=dict(ecolor='gray', lw=1, capsize=3, capthick=1))
    ax.bar(shift,dset['attractive_rmse'],width*front_scale,
            color='none',
            # edgecolor=attractive_color,
            # edgecolor='black',
            edgecolor=line_color,
            label=label_names.next(),
            lw=2,
            zorder=10,
            # alpha=0.9,
            )

# Plot Legends
handles, label = ax.get_legend_handles_labels()
m1, = ax.plot([], [], c=attractive_rmse_colors[1] , marker='s', markersize=24,
                      fillstyle='left', linestyle='none',lw=2)
m2, = ax.plot([], [], c=attractive_rmse_colors[0] , marker='s', markersize=24,
                      fillstyle='left', linestyle='none',lw=2)
k2, = ax.plot([], [], c=attractive_rmse_colors[2] , marker='s', markersize=24,
                      fillstyle='left', linestyle='none',lw=2)
mymkstyle = mks.MarkerStyle(marker=u's', fillstyle=u'right')
mymkstyle = 's'
m3 = ax.scatter([],[], s=500, marker=mymkstyle, c=attractive_rmse_colors[1],
        edgecolors=attractive_rmse_colors[2],hatch=3*'x',lw=2)
m5 = ax.scatter([],[], s=500, marker=mymkstyle, c='none',
        edgecolors=attractive_rmse_colors[1],lw=4)
m7 = ax.scatter([],[], s=650, marker=mymkstyle, c='none',
        edgecolors='0.1',lw=2)
m4 = ax.scatter([],[], s=500, marker=mymkstyle, c=attractive_rmse_colors[0],
        edgecolors=attractive_rmse_colors[2],hatch=3*'x',lw=2)
m6 = ax.scatter([],[], s=500, marker=mymkstyle, c='none',
        edgecolors=attractive_rmse_colors[0],lw=4)
m8 = ax.scatter([],[], s=650, marker=mymkstyle, c='none',
        edgecolors='0.1',lw=2)

k4 = ax.scatter([],[], s=500, marker=mymkstyle, c=attractive_rmse_colors[2],
        edgecolors=attractive_rmse_colors[2],hatch=3*'x',lw=2)
k6 = ax.scatter([],[], s=500, marker=mymkstyle, c='none',
        edgecolors=attractive_rmse_colors[2],lw=4)
k8 = ax.scatter([],[], s=650, marker=mymkstyle, c='none',
        edgecolors='0.1',lw=2)

l1 = ax.legend([(k4,k2,k6,k8),(m3,m1,m5,m7),(m4,m2,m6,m8)], label, 
        fontsize=26,
        labelspacing=1.2,
        loc='center',
        fancybox=True,
        #title='Method',
        bbox_to_anchor=(0.50,0.55),
        bbox_transform=ax.figure.transFigure,
        )
ax.get_legend().get_title().set_fontsize('16')
#ax.get_legend().get_title().set_fontweight('bold')
plt.gca().add_artist(l1)

leftstyle = mks.MarkerStyle(marker=u's', fillstyle=u'left')
rightstyle = mks.MarkerStyle(marker=u's', fillstyle=u'right')
n1 = ax.scatter([],[], s=500, marker=leftstyle, c=attractive_rmse_colors[1],
        edgecolors=attractive_rmse_colors[1],hatch=3*'',lw=0)
n2 = ax.scatter([],[], s=500, marker=rightstyle, c=attractive_rmse_colors[0],
        edgecolors=attractive_rmse_colors[0],hatch=3*'',lw=0)
n3 = ax.scatter([],[], s=500, marker='s', c='none',
        edgecolors='0.1',hatch=3*'x',linestyle='--',lw=1)
n4 = ax.scatter([],[], s=500, marker='s', c='none',
        edgecolors='0.1',hatch='',lw=2)
n5 = ax.scatter([],[], s=500, marker=leftstyle, c=rmse_colors[1],
        alpha=0.3,
        edgecolors=rmse_colors[1],hatch=3*'',lw=0)
n6 = ax.scatter([],[], s=500, marker=rightstyle, c=rmse_colors[0],
        alpha=0.3,
        edgecolors=rmse_colors[0],hatch=3*'',lw=0)
n7 = ax.scatter([],[], s=500, marker='s', c='none',
        edgecolors='0.1',hatch='',linestyle='--',lw=1)
label = ['Dimer-Specific Fits','Transferable Fits']
l2 = ax.legend([(n7),(n3)], label, 
# l1 = ax.legend([m1,m2,m3,m4,m5,m6], label, 
        fontsize=18,
        labelspacing=1,
        loc='center',
        fancybox=True,
        #title='Fit Method',
        bbox_to_anchor=(0.63,0.80),
        bbox_transform=ax.figure.transFigure,
        )
ax.get_legend().get_title().set_fontsize('16')
#ax.get_legend().get_title().set_fontweight('bold')
plt.gca().add_artist(l2)

label = ['RMSE','Attractive RMSE']
l3 = ax.legend([(n5,n6),(n1,n2,n4)], label, 
# l1 = ax.legend([m1,m2,m3,m4,m5,m6], label, 
        fontsize=18,
        labelspacing=1,
        loc='center',
        fancybox=True,
        #title='Error Type',
        bbox_to_anchor=(0.80,0.80),
        bbox_transform=ax.figure.transFigure,
        )
ax.get_legend().get_title().set_fontsize('16')
#ax.get_legend().get_title().set_fontweight('bold')
plt.gca().add_artist(l3)

ax.set_xticklabels( dset.index, ha='center', fontsize=20 )
ax.set_ylabel(r'Characteristic RMSE (kJ mol$^{\mathbf{-1}}$)',fontsize=30,fontweight='bold')
ax.set_xlabel('Energy Component',fontsize=30,fontweight='bold')
#ax.set_xticks(ind+shift_all+N/2*width)
print ind
ax.set_xticks((ind+0.5*width*N))
#ax.set_xticks(ind+shift_all+(N*width)/2-0.05)
#ax.set_xticks(ind+shift_all+(N)*width/2)
#ax.set_xticks(ind*width/2)

sns.despine()
plt.xlim([-0.15,len(ind)])
#plt.axis('tight')


fig.savefig('transferability_rmse_errors.pdf',bbox_inches='tight',dpi=200)
# plt.show()

###########################################################################
###########################################################################


==> rmse_comparisons/save/check_fonts.py <==
import matplotlib.pyplot as plt
import warnings

for font in plt.rcParams['font.sans-serif']:
    print font
    with warnings.catch_warnings(record=True) as w:
        warnings.simplefilter("always")
        plt.rcParams['font.family'] = font
        plt.text(0,0,font)
        plt.savefig(font+'.png')

        if len(w):
            print "Font {} not found".format(font)


==> rmse_comparisons/save/old_plot.py <==
#!/usr/bin/env python
"""

Last Updated:
"""

# Standard modules
import numpy as np
import sys
import os
import matplotlib as mpl
import matplotlib.pyplot as plt
import seaborn as sns
import pandas as pd
import copy
import matplotlib.patches as patches
import itertools
from matplotlib.patches import Rectangle
import matplotlib.markers as mks
## from matplotlib import gridspec
# mvanvleet specific modules
#from chemistry import io

###########################################################################
####################### Global Variables ##################################
error_message='''
---------------------------------------------------------------------------
Improperly formatted arguments. Proper usage is as follows:

$ 

(<...> indicates required argument, [...] indicates optional argument)
---------------------------------------------------------------------------
    '''



###########################################################################
###########################################################################


###########################################################################
######################## Command Line Arguments ###########################
try:
    ifile = sys.argv[1]
except IndexError:
    ifile = 'transferability_mae.dat'
###########################################################################
###########################################################################


###########################################################################
########################## Main Code ######################################

# Read data from each dataset
with open(ifile,'r') as f:
    data = [line.split() for line in f.readlines()]

datasets = []
tmp = {'mae' : [], 
       'attractive_mae' : [],
       } #blank lines separate datasets
blank_tmp = copy.deepcopy(tmp)
names = []
for line in data:
    if not line:
        if tmp != blank_tmp:
            datasets.append(tmp)
        tmp = copy.deepcopy(blank_tmp)
    elif line[0] == 'MAE':
        #tmp.append(line[-1]) # header row
        names.append(line[-1]) # header row
    elif line[0] == 'Component':
        continue
    else:
        tmp['mae'].append(float(line[1]))
        tmp['attractive_mae'].append(float(line[2]))

dfs = []
for i,dset in enumerate(datasets):
    dfs.append( pd.DataFrame(dset,
            index=['Exchange','Electrostatics','Induction','$\delta$HF','Dispersion','Total Energy'])
            )
    df = dfs[i]

# Set some global color preferences for how the graph's colors should look
sns.set_context('talk',rc={'grid.linewidth':0.15})
sns.set_context('talk',font_scale=1.5,rc={'grid.linewidth':0.15})
sns.set_color_codes()
palette = itertools.cycle(sns.color_palette())
sns.set_style("ticks", 
                  {
                  'ytick.direction': 'in', 'xtick.direction': 'in',
                  #'ytick.major.size':0.1,
                  'font.sans-serif': ['CMU Sans Serif','Helectiva','Arial', 'Liberation Sans', 'Bitstream Vera Sans', 'sans-serif'],
                  'grid.color':'white',
                  'axes.grid':True,
                  'axes.axisbelow':False,
                  'grid.linestyle':':'
                  }
                    )

print sns.axes_style()
fig = plt.figure(figsize=(20,10))
ax = fig.add_subplot(111)

# Parameters determinging shapes of bars in the graph
N = len(dfs)
width=0.85/N
shift_all = (1.0 - width*N)/2
offset = 0.00
front_scale = 0.8
back_scale = 0.9

label_names = itertools.cycle(["Slater-ISA FF","MASTIFF"])
label_colors = [1,0]

mae_colors = sns.color_palette('Set2',desat=0.75)
attractive_mae_colors = sns.color_palette('Set2')
constrained_mae_colors = sns.color_palette('Set2',desat=0.75)
constrained_attractive_mae_colors = sns.color_palette('Set2',desat=1.00)
hatch_colors = sns.color_palette('Set2',desat=0.75)
attractive_hatch_colors = sns.color_palette('Set2',desat=1.00)
line_colors = sns.color_palette('Set2',desat=0.15)

## mae_colors = sns.color_palette('Paired',desat=0.75)
## attractive_mae_colors = sns.color_palette('Paired')
icolor=0
for i,dset in enumerate(dfs):
    # Determine if fit is constrained or unconstrained
    print names[i]
    if '_constrained.dat' in names[i]:
        constrained_fit = True
        print 'CONSTRAINED!'
    else:
        constrained_fit = False

    # Get colors for the different fit types
    # line_color = line_colors[label_colors[icolor]]
    line_color = '0.1'
    if constrained_fit:
    # Assumption here is that we just plotted an unconstrained fit, and so
    # don't have to update the color
        #hatch=''
        # ecolor=hatch_colors[label_colors[icolor]]
        # attractive_ecolor=hatch_colors[label_colors[icolor]]
        color=constrained_mae_colors[label_colors[icolor]]
        attractive_color=constrained_attractive_mae_colors[label_colors[icolor]]
        ecolor=hatch_colors[2]
        attractive_ecolor=attractive_hatch_colors[2]
        hatch=3*'x'
        #attractive_ecolor='grey'
        icolor +=1
    else:
        color=mae_colors[label_colors[icolor]]
        attractive_color=attractive_mae_colors[label_colors[icolor]]
        ecolor=color
        attractive_ecolor=attractive_color
        hatch=''

    # Determine colors and labels for fit
    ind = np.arange(len(dset))
    shift = ind +i*width + shift_all + width*(1-back_scale)/2
    ax.bar(shift,dset['mae'],width*back_scale,
            color=color,
            edgecolor=ecolor,
            alpha=0.6,
            hatch=hatch,
            error_kw=dict(ecolor='gray', lw=1, capsize=3, capthick=1))
    shift = ind +i*width + shift_all + width*(1-front_scale)/2 + offset
    ax.bar(shift,dset['attractive_mae'],width*front_scale,
            color=attractive_color,
            edgecolor=attractive_ecolor,
            label=label_names.next(),
            hatch=hatch,
            error_kw=dict(ecolor='gray', lw=1, capsize=3, capthick=1))
    print attractive_color
    # Last bar graphs just sets border color for attractive bars
    ## shift = ind +i*width + shift_all + width*(1-back_scale)/2
    ## ax.bar(shift,dset['mae'],width*back_scale,
    ##         color='none',
    ##         lw=1.8,
    ##         edgecolor='grey',
    ##         error_kw=dict(ecolor='gray', lw=1, capsize=3, capthick=1))
    shift = ind +i*width + shift_all + width*(1-front_scale)/2 + offset
    ax.bar(shift,dset['attractive_mae'],width*front_scale,
            color='none',
            # edgecolor=attractive_color,
            # edgecolor='black',
            edgecolor=line_color,
            label=label_names.next(),
            lw=2,
            zorder=10,
            # alpha=0.9,
            )

# Plot Legends
handles, label = ax.get_legend_handles_labels()
m1, = ax.plot([], [], c=attractive_mae_colors[1] , marker='s', markersize=24,
                      fillstyle='left', linestyle='none',lw=2)
## h=24
## m1 = Rectangle((0.5,0.5), color='black', width=h, height=h)
## m3 = Rectangle((0.25,0.5), color='green', width=h, height=h)
# lc=attractive_mae_colors[1],
m2, = ax.plot([], [], c=attractive_mae_colors[0] , marker='s', markersize=24,
                      fillstyle='left', linestyle='none',lw=2)
mymkstyle = mks.MarkerStyle(marker=u's', fillstyle=u'right')
mymkstyle = 's'
m3 = ax.scatter([],[], s=500, marker=mymkstyle, c=attractive_mae_colors[1],
        edgecolors=attractive_mae_colors[2],hatch=3*'x',lw=2)
## m4, = ax.plot([], [], c=attractive_mae_colors[2] , marker='s', markersize=24,
##                       linestyle='none',lw=2)
m4 = ax.scatter([],[], s=500, marker=mymkstyle, c=attractive_mae_colors[0],
        edgecolors=attractive_mae_colors[2],hatch=3*'x',lw=2)
m5 = ax.scatter([],[], s=500, marker=mymkstyle, c='none',
        edgecolors=attractive_mae_colors[1],lw=4)
m6 = ax.scatter([],[], s=500, marker=mymkstyle, c='none',
        edgecolors=attractive_mae_colors[0],lw=4)
m8 = ax.scatter([],[], s=650, marker=mymkstyle, c='none',
        edgecolors='0.1',lw=2)
m7 = ax.scatter([],[], s=650, marker=mymkstyle, c='none',
        edgecolors='0.1',lw=2)

## patterns = ('-','+')
## for pattern in patterns:
##     ax.scatter([],[], s=1000, marker='s', facecolor='white', hatch=3*pattern, label=pattern)

# plt.legend(scatterpoints=1, loc='best')

l1 = ax.legend([(m3,m1,m5,m7),(m4,m2,m6,m8)], label, 
# l1 = ax.legend([m1,m2,m3,m4,m5,m6], label, 
        fontsize=22,
        labelspacing=1.2,
        loc='center',
        fancybox=True,
        bbox_to_anchor=(0.50,0.70),
        bbox_transform=ax.figure.transFigure,
        )
ax.get_legend().get_title().set_fontsize('16')
ax.get_legend().get_title().set_fontweight('bold')
plt.gca().add_artist(l1)

## with sns.axes_style('dark'):
##     #leg = fig.add_axes()
##     leg = fig.add_axes([0.5, 0.50, 0.05, 0.05])
##     #leg.axis([0, 1, 0, 1])
##     leg.axis('off')
## m1, = leg.plot([], [], c=mae_colors[0] , marker='s', markersize=15,
##                       fillstyle='left', linestyle='none',alpha=0.6)
## m2, = leg.plot([], [], c=mae_colors[1] , marker='s', markersize=15,
##                       fillstyle='right', linestyle='none',alpha=0.6)
## m3, = leg.plot([], [], c=attractive_mae_colors[0] , marker='s', markersize=15,
##                       fillstyle='left', linestyle='none')
## m4, = leg.plot([], [], c=attractive_mae_colors[1] , marker='s', markersize=15,
##                       fillstyle='right', linestyle='none')
## leg.legend([(m2,m1),(m3,m4)],
##         ['All Points','Attractive (E$_{tot} < 0$)\npoints only'],
##         numpoints=1,
##         #labelspacing=0.81,
##         #loc='center',
##         fontsize=13,
##         title='MAE Errors',
##         ##frameon=True,
##         ##fancybox=True,
##         bbox_to_anchor=(0.87,0.87),
##         bbox_transform=ax.figure.transFigure)
## leg.get_legend().get_title().set_fontsize('11')
## leg.get_legend().get_title().set_fontweight('bold')
#leg.get_legend().get_frame().set_facecolor('white')
#ax.legend(bbox_to_anchor=(1.05, 1), loc=2, borderaxespad=0.)

ax.set_xticklabels( dset.index, ha='center', fontsize=20 )
ax.set_ylabel(r'Characteristic MAE (kJ mol$^{\mathbf{-1}}$)',fontsize=30,fontweight='bold')
ax.set_xlabel('Energy Component',fontsize=30,fontweight='bold')
ax.set_xticks(ind+shift_all+N/2*width)

sns.despine()


fig.savefig('transferability_mae_errors.pdf',bbox_inches='tight',dpi=1200)
plt.show()

###########################################################################
###########################################################################


==> rmse_comparisons/save/plot_transferability_mae.py <==
#!/usr/bin/env python
"""

Last Updated:
"""

# Standard modules
import numpy as np
import sys
import os
import matplotlib as mpl
import matplotlib.pyplot as plt
import seaborn as sns
import pandas as pd
import copy
import matplotlib.patches as patches
import itertools
from matplotlib.patches import Rectangle
import matplotlib.markers as mks
## from matplotlib import gridspec
# mvanvleet specific modules
# from chemistry import io

###########################################################################
####################### Global Variables ##################################
error_message='''
---------------------------------------------------------------------------
Improperly formatted arguments. Proper usage is as follows:

$ 

(<...> indicates required argument, [...] indicates optional argument)
---------------------------------------------------------------------------
    '''



###########################################################################
###########################################################################


###########################################################################
######################## Command Line Arguments ###########################
try:
    ifile = sys.argv[1]
except IndexError:
    ifile = 'transferability_mae_averages.dat'
###########################################################################
###########################################################################


###########################################################################
########################## Main Code ######################################

# Read data from each dataset
with open(ifile,'r') as f:
    data = [line.split() for line in f.readlines()]

datasets = []
tmp = {'mae' : [], 
       'attractive_mae' : [],
       } #blank lines separate datasets
blank_tmp = copy.deepcopy(tmp)
names = []
for line in data:
    if not line:
        if tmp != blank_tmp:
            datasets.append(tmp)
        tmp = copy.deepcopy(blank_tmp)
    elif line[0] == 'MAE':
        #tmp.append(line[-1]) # header row
        names.append(line[-1]) # header row
    elif line[0] == 'Component':
        continue
    else:
        tmp['mae'].append(float(line[1]))
        tmp['attractive_mae'].append(float(line[2]))

dfs = []
for i,dset in enumerate(datasets):
    dfs.append( pd.DataFrame(dset,
            index=['Exchange','Electrostatics','Induction','$\delta$HF','Dispersion','Total Energy'])
            )
    df = dfs[i]

# Set some global color preferences for how the graph's colors should look
sns.set_context('talk',rc={'grid.linewidth':0.15})
sns.set_context('talk',font_scale=1.5,rc={'grid.linewidth':0.15})
sns.set_color_codes()
palette = itertools.cycle(sns.color_palette())
sns.set_style("ticks", 
                  {
                  'ytick.direction': 'in', 'xtick.direction': 'in',
                  #'ytick.major.size':0.1,
                  'font.sans-serif': ['CMU Sans Serif','Helectiva','Arial', 'Liberation Sans', 'Bitstream Vera Sans', 'sans-serif'],
                  'grid.color':'white',
                  'axes.grid':False,
                  #'axes.grid':True,
                  'axes.axisbelow':False,
                  'grid.linestyle':':'
                  }
                    )
fig = plt.figure(figsize=(20,10))
ax = fig.add_subplot(111)

# Parameters determining shapes of bars in the graph
N = len(dfs)
width=0.85/N
#shift_all = (1.0 - width*N)/2
shift_all = (1.0 - width*N)/2
shift_all = 0
offset = 0.00
front_scale = 0.8
back_scale = 0.9

label_names = itertools.cycle(["Slater-ISA FF","MASTIFF"])
label_colors = [1,0]

mae_colors = sns.color_palette('Set2',desat=0.75)
attractive_mae_colors = sns.color_palette('Set2')
constrained_mae_colors = sns.color_palette('Set2',desat=0.75)
constrained_attractive_mae_colors = sns.color_palette('Set2',desat=1.00)
hatch_colors = sns.color_palette('Set2',desat=0.75)
attractive_hatch_colors = sns.color_palette('Set2',desat=1.00)
line_colors = sns.color_palette('Set2',desat=0.15)

## mae_colors = sns.color_palette('Paired',desat=0.75)
## attractive_mae_colors = sns.color_palette('Paired')
icolor=0
for i,dset in enumerate(dfs):
    # Determine if fit is constrained or unconstrained
    print names[i]
    if '_constrained.dat' in names[i]:
        constrained_fit = True
        print 'CONSTRAINED!'
    else:
        constrained_fit = False

    # Get colors for the different fit types
    # line_color = line_colors[label_colors[icolor]]
    line_color = '0.1'
    if constrained_fit:
    # Assumption here is that we just plotted an unconstrained fit, and so
    # don't have to update the color
        #hatch=''
        # ecolor=hatch_colors[label_colors[icolor]]
        # attractive_ecolor=hatch_colors[label_colors[icolor]]
        color=constrained_mae_colors[label_colors[icolor]]
        attractive_color=constrained_attractive_mae_colors[label_colors[icolor]]
        ecolor=color
        attractive_ecolor=attractive_color
        hatch=3*'x'
        #attractive_ecolor='grey'
        icolor +=1
    else:
        color=mae_colors[label_colors[icolor]]
        attractive_color=attractive_mae_colors[label_colors[icolor]]
        ecolor=color
        attractive_ecolor=attractive_color
        hatch=''

    # Determine colors and labels for fit
    ind = np.arange(len(dset))
    # Shift by which data set we're dealing with, and which component. Also
    # center the boxes in between tick marks.
    width_bar = width*back_scale
    shift = ind +i*width + shift_all + width/2
    print 'shift = ', shift
    #shift = ind +i*width + shift_all + width*(1-back_scale)/(N-1)
    #shift = ind +i*width + i*shift_all + i*width*(1-back_scale)/2
    #shift = ind + i*width + N*width*(1-back_scale)/2
    print ind, i*width, shift_all, width*(1-back_scale)/(N-1), offset
    ax.bar(shift,dset['mae'],width*back_scale,
            color=color,
            edgecolor=ecolor,
            alpha=0.3,
            hatch=hatch,
            lw=2,
            error_kw=dict(ecolor='gray', lw=1, capsize=3, capthick=1))
    # Two bar graphs for attractive mae errors: one for color, one for black
    # outline
    ## shift = ind +i*width + shift_all + width*(1-(front_scale)/N) + offset
    #shift = ind + i*width + N*width*(1-front_scale)/2 + offset
    # shift = ind + i*width + N*width*(1-front_scale)/2 + offset
    ## shift += N*width*(1-front_scale)/2 - N*width*(1-back_scale)/2
    ax.bar(shift,dset['attractive_mae'],width*front_scale,
            color=attractive_color,
            edgecolor=attractive_ecolor,
            label=label_names.next(),
            hatch=hatch,
            error_kw=dict(ecolor='gray', lw=1, capsize=3, capthick=1))
    ax.bar(shift,dset['attractive_mae'],width*front_scale,
            color='none',
            # edgecolor=attractive_color,
            # edgecolor='black',
            edgecolor=line_color,
            label=label_names.next(),
            lw=2,
            zorder=10,
            # alpha=0.9,
            )

# Plot Legends
handles, label = ax.get_legend_handles_labels()
m1, = ax.plot([], [], c=attractive_mae_colors[1] , marker='s', markersize=24,
                      fillstyle='left', linestyle='none',lw=2)
m2, = ax.plot([], [], c=attractive_mae_colors[0] , marker='s', markersize=24,
                      fillstyle='left', linestyle='none',lw=2)
mymkstyle = mks.MarkerStyle(marker=u's', fillstyle=u'right')
mymkstyle = 's'
m3 = ax.scatter([],[], s=500, marker=mymkstyle, c=attractive_mae_colors[1],
        edgecolors=attractive_mae_colors[2],hatch=3*'x',lw=2)
m4 = ax.scatter([],[], s=500, marker=mymkstyle, c=attractive_mae_colors[0],
        edgecolors=attractive_mae_colors[2],hatch=3*'x',lw=2)
m5 = ax.scatter([],[], s=500, marker=mymkstyle, c='none',
        edgecolors=attractive_mae_colors[1],lw=4)
m6 = ax.scatter([],[], s=500, marker=mymkstyle, c='none',
        edgecolors=attractive_mae_colors[0],lw=4)
m7 = ax.scatter([],[], s=650, marker=mymkstyle, c='none',
        edgecolors='0.1',lw=2)
m8 = ax.scatter([],[], s=650, marker=mymkstyle, c='none',
        edgecolors='0.1',lw=2)
l1 = ax.legend([(m3,m1,m5,m7),(m4,m2,m6,m8)], label, 
        fontsize=26,
        labelspacing=1.2,
        loc='center',
        fancybox=True,
        #title='Method',
        bbox_to_anchor=(0.50,0.50),
        bbox_transform=ax.figure.transFigure,
        )
ax.get_legend().get_title().set_fontsize('16')
#ax.get_legend().get_title().set_fontweight('bold')
plt.gca().add_artist(l1)

leftstyle = mks.MarkerStyle(marker=u's', fillstyle=u'left')
rightstyle = mks.MarkerStyle(marker=u's', fillstyle=u'right')
n1 = ax.scatter([],[], s=500, marker=leftstyle, c=attractive_mae_colors[1],
        edgecolors=attractive_mae_colors[1],hatch=3*'',lw=0)
n2 = ax.scatter([],[], s=500, marker=rightstyle, c=attractive_mae_colors[0],
        edgecolors=attractive_mae_colors[0],hatch=3*'',lw=0)
n3 = ax.scatter([],[], s=500, marker='s', c='none',
        edgecolors='0.1',hatch=3*'x',linestyle='--',lw=1)
n4 = ax.scatter([],[], s=500, marker='s', c='none',
        edgecolors='0.1',hatch='',lw=2)
n5 = ax.scatter([],[], s=500, marker=leftstyle, c=mae_colors[1],
        alpha=0.3,
        edgecolors=mae_colors[1],hatch=3*'',lw=0)
n6 = ax.scatter([],[], s=500, marker=rightstyle, c=mae_colors[0],
        alpha=0.3,
        edgecolors=mae_colors[0],hatch=3*'',lw=0)
n7 = ax.scatter([],[], s=500, marker='s', c='none',
        edgecolors='0.1',hatch='',linestyle='--',lw=1)
label = ['Dimer-Specific Fits','Transferable Fits']
l2 = ax.legend([(n7),(n3)], label, 
# l1 = ax.legend([m1,m2,m3,m4,m5,m6], label, 
        fontsize=18,
        labelspacing=1,
        loc='center',
        fancybox=True,
        #title='Fit Method',
        bbox_to_anchor=(0.21,0.80),
        #bbox_to_anchor=(0.80,0.80),
        bbox_transform=ax.figure.transFigure,
        )
ax.get_legend().get_title().set_fontsize('16')
#ax.get_legend().get_title().set_fontweight('bold')
plt.gca().add_artist(l2)

label = ['||MSE||','Attractive ||MSE||']
l3 = ax.legend([(n5,n6),(n1,n2,n4)], label, 
# l1 = ax.legend([m1,m2,m3,m4,m5,m6], label, 
        fontsize=18,
        labelspacing=1,
        loc='center',
        fancybox=True,
        #title='Error Type',
        bbox_to_anchor=(0.38,0.80),
        #bbox_to_anchor=(0.80,0.70),
        bbox_transform=ax.figure.transFigure,
        )
ax.get_legend().get_title().set_fontsize('16')
#ax.get_legend().get_title().set_fontweight('bold')
plt.gca().add_artist(l3)

ax.set_xticklabels( dset.index, ha='center', fontsize=20 )
ax.set_ylabel(r'Characteristic ||MSE|| (kJ mol$^{\mathbf{-1}}$)',fontsize=30,fontweight='bold')
ax.set_xlabel('Energy Component',fontsize=30,fontweight='bold')
#ax.set_xticks(ind+shift_all+N/2*width)
print ind
ax.set_xticks((ind+0.5*width*N))
#ax.set_xticks(ind+shift_all+(N*width)/2-0.05)
#ax.set_xticks(ind+shift_all+(N)*width/2)
#ax.set_xticks(ind*width/2)

sns.despine()
plt.xlim([-0.15,len(ind)])
#plt.axis('tight')


fig.savefig('transferability_mae_errors.pdf',bbox_inches='tight',dpi=200)
# plt.show()

###########################################################################
###########################################################################


==> rmse_comparisons/save/plot_transferability_rmse_errors.py <==
#!/usr/bin/env python
"""

Last Updated:
"""

# Standard modules
import numpy as np
import sys
import os
import matplotlib as mpl
import matplotlib.pyplot as plt
import seaborn as sns
import pandas as pd
import copy
import matplotlib.patches as patches
import itertools
from matplotlib.patches import Rectangle
import matplotlib.markers as mks
## from matplotlib import gridspec
# mvanvleet specific modules
# from chemistry import io

###########################################################################
####################### Global Variables ##################################
error_message='''
---------------------------------------------------------------------------
Improperly formatted arguments. Proper usage is as follows:

$ 

(<...> indicates required argument, [...] indicates optional argument)
---------------------------------------------------------------------------
    '''



###########################################################################
###########################################################################


###########################################################################
######################## Command Line Arguments ###########################
try:
    ifile = sys.argv[1]
except IndexError:
    ifile = 'transferability_rmse_averages.dat'
###########################################################################
###########################################################################


###########################################################################
########################## Main Code ######################################

# Read data from each dataset
with open(ifile,'r') as f:
    data = [line.split() for line in f.readlines()]

datasets = []
tmp = {'rmse' : [], 
       'attractive_rmse' : [],
       } #blank lines separate datasets
blank_tmp = copy.deepcopy(tmp)
names = []
for line in data:
    if not line:
        if tmp != blank_tmp:
            datasets.append(tmp)
        tmp = copy.deepcopy(blank_tmp)
    elif line[0] == 'RMS':
        #tmp.append(line[-1]) # header row
        names.append(line[-1]) # header row
    elif line[0] == 'Component':
        continue
    else:
        tmp['rmse'].append(float(line[1]))
        tmp['attractive_rmse'].append(float(line[2]))

dfs = []
for i,dset in enumerate(datasets):
    dfs.append( pd.DataFrame(dset,
            index=['Exchange','Electrostatics','Induction','$\delta$HF','Dispersion','Total Energy'])
            )
    df = dfs[i]

# Set some global color preferences for how the graph's colors should look
sns.set_context('talk',rc={'grid.linewidth':0.15})
sns.set_context('talk',font_scale=1.5,rc={'grid.linewidth':0.15})
sns.set_color_codes()
palette = itertools.cycle(sns.color_palette())
sns.set_style("ticks", 
                  {
                  'ytick.direction': 'in', 'xtick.direction': 'in',
                  #'ytick.major.size':0.1,
                  'font.sans-serif': ['CMU Sans Serif','Helectiva','Arial', 'Liberation Sans', 'Bitstream Vera Sans', 'sans-serif'],
                  'grid.color':'white',
                  'axes.grid':False,
                  #'axes.grid':True,
                  'axes.axisbelow':False,
                  'grid.linestyle':':'
                  }
                    )
fig = plt.figure(figsize=(20,10))
ax = fig.add_subplot(111)

# Parameters determining shapes of bars in the graph
N = len(dfs)
width=0.85/N
#shift_all = (1.0 - width*N)/2
shift_all = (1.0 - width*N)/2
shift_all = 0
offset = -0.00
front_scale = 0.8
back_scale = 0.9

label_names = itertools.cycle(["Slater-ISA FF","MASTIFF"])
label_colors = [1,0]

rmse_colors = sns.color_palette('Set2',desat=0.75)
attractive_rmse_colors = sns.color_palette('Set2')
constrained_rmse_colors = sns.color_palette('Set2',desat=0.75)
constrained_attractive_rmse_colors = sns.color_palette('Set2',desat=1.00)
hatch_colors = sns.color_palette('Set2',desat=0.75)
attractive_hatch_colors = sns.color_palette('Set2',desat=1.00)
line_colors = sns.color_palette('Set2',desat=0.15)

## rmse_colors = sns.color_palette('Paired',desat=0.75)
## attractive_rmse_colors = sns.color_palette('Paired')
icolor=0
for i,dset in enumerate(dfs):
    # Determine if fit is constrained or unconstrained
    print names[i]
    if '_constrained.dat' in names[i]:
        constrained_fit = True
        print 'CONSTRAINED!'
    else:
        constrained_fit = False

    # Get colors for the different fit types
    # line_color = line_colors[label_colors[icolor]]
    line_color = '0.1'
    if constrained_fit:
    # Assumption here is that we just plotted an unconstrained fit, and so
    # don't have to update the color
        #hatch=''
        # ecolor=hatch_colors[label_colors[icolor]]
        # attractive_ecolor=hatch_colors[label_colors[icolor]]
        color=constrained_rmse_colors[label_colors[icolor]]
        attractive_color=constrained_attractive_rmse_colors[label_colors[icolor]]
        ecolor=color
        attractive_ecolor=attractive_color
        hatch=3*'x'
        #attractive_ecolor='grey'
        icolor +=1
    else:
        color=rmse_colors[label_colors[icolor]]
        attractive_color=attractive_rmse_colors[label_colors[icolor]]
        ecolor=color
        attractive_ecolor=attractive_color
        hatch=''

    # Determine colors and labels for fit
    ind = np.arange(len(dset))
    # Shift by which data set we're dealing with, and which component. Also
    # center the boxes in between tick marks.
    width_bar = width*back_scale
    shift = ind +i*width + shift_all + width/2
    print 'shift = ', shift
    #shift = ind +i*width + shift_all + width*(1-back_scale)/(N-1)
    #shift = ind +i*width + i*shift_all + i*width*(1-back_scale)/2
    #shift = ind + i*width + N*width*(1-back_scale)/2
    print ind, i*width, shift_all, width*(1-back_scale)/(N-1), offset
    ax.bar(shift,dset['rmse'],width*back_scale,
            color=color,
            edgecolor=ecolor,
            alpha=0.3,
            hatch=hatch,
            lw=2,
            error_kw=dict(ecolor='gray', lw=1, capsize=3, capthick=1))
    # Two bar graphs for attractive rmse errors: one for color, one for black
    # outline
    ## shift = ind +i*width + shift_all + width*(1-(front_scale)/N) + offset
    #shift = ind + i*width + N*width*(1-front_scale)/2 + offset
    # shift = ind + i*width + N*width*(1-front_scale)/2 + offset
    ## shift += N*width*(1-front_scale)/2 - N*width*(1-back_scale)/2
    ax.bar(shift,dset['attractive_rmse'],width*front_scale,
            color=attractive_color,
            edgecolor=attractive_ecolor,
            label=label_names.next(),
            hatch=hatch,
            error_kw=dict(ecolor='gray', lw=1, capsize=3, capthick=1))
    ax.bar(shift,dset['attractive_rmse'],width*front_scale,
            color='none',
            # edgecolor=attractive_color,
            # edgecolor='black',
            edgecolor=line_color,
            label=label_names.next(),
            lw=2,
            zorder=10,
            # alpha=0.9,
            )

# Plot Legends
handles, label = ax.get_legend_handles_labels()
m1, = ax.plot([], [], c=attractive_rmse_colors[1] , marker='s', markersize=24,
                      fillstyle='left', linestyle='none',lw=2)
m2, = ax.plot([], [], c=attractive_rmse_colors[0] , marker='s', markersize=24,
                      fillstyle='left', linestyle='none',lw=2)
mymkstyle = mks.MarkerStyle(marker=u's', fillstyle=u'right')
mymkstyle = 's'
m3 = ax.scatter([],[], s=500, marker=mymkstyle, c=attractive_rmse_colors[1],
        edgecolors=attractive_rmse_colors[2],hatch=3*'x',lw=2)
m4 = ax.scatter([],[], s=500, marker=mymkstyle, c=attractive_rmse_colors[0],
        edgecolors=attractive_rmse_colors[2],hatch=3*'x',lw=2)
m5 = ax.scatter([],[], s=500, marker=mymkstyle, c='none',
        edgecolors=attractive_rmse_colors[1],lw=4)
m6 = ax.scatter([],[], s=500, marker=mymkstyle, c='none',
        edgecolors=attractive_rmse_colors[0],lw=4)
m7 = ax.scatter([],[], s=650, marker=mymkstyle, c='none',
        edgecolors='0.1',lw=2)
m8 = ax.scatter([],[], s=650, marker=mymkstyle, c='none',
        edgecolors='0.1',lw=2)
l1 = ax.legend([(m3,m1,m5,m7),(m4,m2,m6,m8)], label, 
        fontsize=26,
        labelspacing=1.2,
        loc='center',
        fancybox=True,
        #title='Method',
        bbox_to_anchor=(0.50,0.50),
        bbox_transform=ax.figure.transFigure,
        )
ax.get_legend().get_title().set_fontsize('16')
#ax.get_legend().get_title().set_fontweight('bold')
plt.gca().add_artist(l1)

leftstyle = mks.MarkerStyle(marker=u's', fillstyle=u'left')
rightstyle = mks.MarkerStyle(marker=u's', fillstyle=u'right')
n1 = ax.scatter([],[], s=500, marker=leftstyle, c=attractive_rmse_colors[1],
        edgecolors=attractive_rmse_colors[1],hatch=3*'',lw=0)
n2 = ax.scatter([],[], s=500, marker=rightstyle, c=attractive_rmse_colors[0],
        edgecolors=attractive_rmse_colors[0],hatch=3*'',lw=0)
n3 = ax.scatter([],[], s=500, marker='s', c='none',
        edgecolors='0.1',hatch=3*'x',linestyle='--',lw=1)
n4 = ax.scatter([],[], s=500, marker='s', c='none',
        edgecolors='0.1',hatch='',lw=2)
n5 = ax.scatter([],[], s=500, marker=leftstyle, c=rmse_colors[1],
        alpha=0.3,
        edgecolors=rmse_colors[1],hatch=3*'',lw=0)
n6 = ax.scatter([],[], s=500, marker=rightstyle, c=rmse_colors[0],
        alpha=0.3,
        edgecolors=rmse_colors[0],hatch=3*'',lw=0)
n7 = ax.scatter([],[], s=500, marker='s', c='none',
        edgecolors='0.1',hatch='',linestyle='--',lw=1)
label = ['Dimer-Specific Fits','Transferable Fits']
l2 = ax.legend([(n7),(n3)], label, 
# l1 = ax.legend([m1,m2,m3,m4,m5,m6], label, 
        fontsize=18,
        labelspacing=1,
        loc='center',
        fancybox=True,
        #title='Fit Method',
        bbox_to_anchor=(0.63,0.80),
        bbox_transform=ax.figure.transFigure,
        )
ax.get_legend().get_title().set_fontsize('16')
#ax.get_legend().get_title().set_fontweight('bold')
plt.gca().add_artist(l2)

label = ['RMSE','Attractive RMSE']
l3 = ax.legend([(n5,n6),(n1,n2,n4)], label, 
# l1 = ax.legend([m1,m2,m3,m4,m5,m6], label, 
        fontsize=18,
        labelspacing=1,
        loc='center',
        fancybox=True,
        #title='Error Type',
        bbox_to_anchor=(0.80,0.80),
        bbox_transform=ax.figure.transFigure,
        )
ax.get_legend().get_title().set_fontsize('16')
#ax.get_legend().get_title().set_fontweight('bold')
plt.gca().add_artist(l3)

ax.set_xticklabels( dset.index, ha='center', fontsize=20 )
ax.set_ylabel(r'Characteristic RMSE (kJ mol$^{\mathbf{-1}}$)',fontsize=30,fontweight='bold')
ax.set_xlabel('Energy Component',fontsize=30,fontweight='bold')
#ax.set_xticks(ind+shift_all+N/2*width)
print ind
ax.set_xticks((ind+0.5*width*N))
#ax.set_xticks(ind+shift_all+(N*width)/2-0.05)
#ax.set_xticks(ind+shift_all+(N)*width/2)
#ax.set_xticks(ind*width/2)

sns.despine()
plt.xlim([-0.15,len(ind)])
#plt.axis('tight')


fig.savefig('transferability_rmse_errors.pdf',bbox_inches='tight',dpi=200)
# plt.show()

###########################################################################
###########################################################################


==> scatterplots/make_all.sh <==
fit1=fullisotropic_fit_exp_
fit2=isotropic_fit_exp_
fit3=anisotropic_fit_exp_

suf=_unconstrained.dat

#for mol in acetone_acetone/; do
for mol in nh3/ h2o/ chloromethane/ co2/; do
    dimer=${mol%/}
    echo $dimer
    python plot_compare_total_energies.py  -p $dimer/$fit1 $dimer/$fit2 $dimer/$fit3 -s $suf $suf $suf  -m ${dimer}_${dimer}
done




==> scatterplots/plot_compare_total_energies.py <==
#!/usr/bin/env python
"""

Last Updated:
"""

# Standard modules
import argparse
import numpy as np
import sys
import os
import matplotlib as mpl
import matplotlib.pyplot as plt
import seaborn as sns
import pandas as pd
import matplotlib.patches as patches
import itertools
from matplotlib._png import read_png
from matplotlib.offsetbox import AnnotationBbox, OffsetImage
from mpl_toolkits.axes_grid1 import ImageGrid
# from mpl_toolkits.axes_grid1.inset_locator import mark_inset
from matplotlib.patches import ConnectionPatch
# mvanvleet specific modules
#from chemistry import io

###########################################################################
####################### Global Variables ##################################
error_message='''
---------------------------------------------------------------------------
Improperly formatted arguments. Proper usage is as follows:

$ 

(<...> indicates required argument, [...] indicates optional argument)
---------------------------------------------------------------------------
    '''



###########################################################################
###########################################################################


###########################################################################
######################## Command Line Arguments ###########################
parser = argparse.ArgumentParser()
displayhelp="In addition to saving the file, immediately display the plot using plt.show()"
fadehelp="Weight the opacity of each point depending on the SAPT Total Energy."
asymptotichelp="""Only display the asymptotic_scale fraction of points with the
lowest SAPT exchange energies (which serve as a proxy for the most asymptotic
points)"""
asymptoticscalehelp="Dictates the fraction of points that will be displayed.  See asymptotic above."

#parser.add_argument("energy_file", type=str, help=energyhelp)
parser.add_argument("-p","--prefixes", help="prefixes", nargs="*", default=['fit_exp_'])
parser.add_argument("-s","--suffixes", help="suffixes", nargs="*", default=['_unconstrained.dat'])

parser.add_argument("--display", help=displayhelp,\
         action="store_true", default=False)

parser.add_argument("--asymptotic", help=asymptotichelp,\
         action="store_true", default=False)
parser.add_argument("--asymptotic_scale", help=asymptoticscalehelp,\
         type=float,default=0.05)

parser.add_argument("--fade", help=fadehelp,\
         action="store_true", default=False)

parser.add_argument("-m","--molecule",help=fadehelp,)

args = parser.parse_args()

component_prefixes = args.prefixes
component_suffixes = args.suffixes

## component_prefixes = ['isa_constrained_exp_','saptff_constrained_exp_']
## component_suffixes = ['_unconstrained.dat','_unconstrained.dat']

## if component_suffixes == []:
##     component_prefixes = ['fit_exp_']
##     component_suffixes = ['_unconstrained.dat']


###########################################################################
###########################################################################


###########################################################################
########################## Main Code ######################################

# Read data from each energy component
# Set some global color preferences for how the graph's colors should look
## sns.set_context('paper')
## sns.axes_style("darkgrid")
## sns.set_style("ticks")
## sns.set_color_codes()
## #palette = itertools.cycle(sns.color_palette())
## #palette = sns.color_palette()
plt.rcParams['axes.unicode_minus'] = False
sns.set(context='talk',font_scale=1.1)
palette = sns.color_palette("Set2")
# Reorder palette
palette = palette[2:3] + palette[1:2] + palette[0:]

sns.set_style("ticks", 
                  {
                  'ytick.direction': 'in', 'xtick.direction': 'in',
                  'font.sans-serif': ['CMU Sans Serif','Helectiva','Arial', 'Liberation Sans', 'Bitstream Vera Sans', 'sans-serif'],
                  }
                    )

# Overal graph layout and title
ncols=len(args.prefixes)
nrows=2
fig, axes = plt.subplots(nrows=nrows, ncols=ncols,
                    figsize=(5*ncols+2,10),
                    # sharex=True,
                    # sharey=True
                    )
fig.text(0.5,0.035, 'CCSD(T)-f12a Energy (kJ/mol)',ha='center',
        va='center',
        fontweight='semibold',
        fontsize=24)
fig.text(0.100,0.5, 'FF Energy (kJ/mol)',
        ha='center', va='center',
        rotation='vertical',
        fontweight='semibold',
        fontsize=24)

first=True
labels = []
label_texts = itertools.cycle(['Iso-Iso FF','Aniso-Iso FF','MASTIFF'])
zorder = itertools.cycle([8,9,10])
m_values = []
b_values = []
for i, (component_prefix,component_suffix) in enumerate(zip(component_prefixes,component_suffixes)):
    last = (component_prefix == component_prefixes[-1])
    last = (last and component_suffix == component_suffixes[-1])

    color = palette[i]

    # Filenames to read in 
    exchange_file = component_prefix +  'exchange' + component_suffix
    electrostatics_file = component_prefix +  'electrostatics' + component_suffix
    induction_file = component_prefix +  'induction' + component_suffix
    dhf_file = component_prefix +  'dhf' + component_suffix
    dispersion_file = component_prefix +  'dispersion' + component_suffix
    total_energy_file = component_prefix +  'total_energy' + component_suffix

    exchange = pd.read_csv(
                    exchange_file,delim_whitespace=True,names=['qm','ff'],skiprows=1)
    electrostatics = pd.read_csv(
                    electrostatics_file,delim_whitespace=True,names=['qm','ff'],skiprows=1)
    induction = pd.read_csv(
                    induction_file,delim_whitespace=True,names=['qm','ff'],skiprows=1)
    dhf = pd.read_csv(
                    dhf_file,delim_whitespace=True,names=['qm','ff'],skiprows=1)
    dispersion = pd.read_csv(
                    dispersion_file,delim_whitespace=True,names=['qm','ff'],skiprows=1)
    total_energy = pd.read_csv(
                    total_energy_file,delim_whitespace=True,names=['qm','ff'],skiprows=1)

    # Convert units from Hartrees to kJ/mol
    au2kJmol = 2625.5
    exchange *= au2kJmol
    electrostatics *= au2kJmol
    induction *= au2kJmol
    dhf *= au2kJmol
    dispersion *= au2kJmol
    total_energy *= au2kJmol


    # Plot each energy component
    count=0
    ## titles=['Electrostatics','Exchange','Dispersion','','Induction','$\delta$HF',
    ##         'Total Energy','Total Energy (Attractive Region)']
    titles=['Total Energy','Total Energy (Attractive Region)']


    #order = np.argsort(total_energy['qm'])[::-1]
    eng = exchange['qm']
    min_energy = np.min(eng)
    max_energy = np.max(eng)

    if args.asymptotic:
        scale = args.asymptotic_scale
    else:
        scale = 1.0
    xmax = scale*(max_energy - min_energy) + min_energy
    xmin = min_energy

    include_points = np.all([xmin*np.ones_like(eng) <= eng,
                             xmax*np.ones_like(eng) >= eng],axis=0)

    #for component in electrostatics,exchange,dispersion,None,induction,dhf,total_energy,total_energy:
    for ic,component in enumerate([total_energy,total_energy]):
        count += 1
        ax = axes[ic,i]

        x = component['qm'][include_points]
        y = component['ff'][include_points]

        if args.fade and not 'Total Energy' in titles[count-1]:
            etot = total_energy['qm']
            alpha = np.where( etot < 0, 0.6, 0.1 )
            alpha_color = np.asarray([color + (a,) for a in alpha])

            sc = ax.scatter(x,y, color=alpha_color, 
                                s=25, lw =.75, 
                                #facecolors='none',
                                edgecolors='none',
                                zorder=10)

        else:
            sc = ax.scatter(x,y, color=color, 
                                s=25, lw =.75, 
                                #facecolors='none',
                                edgecolors='none',
                                alpha=0.6,zorder=10)

        # Axes scaling and title settings
        scale = 0.02
        xy_min = min(np.amin(x),np.amin(y))
        xy_max = max(np.amax(x),np.amax(y))
        if titles[count-1] == titles[-1]:
            xy_max = 0.0
        m, b = np.polyfit(x, y, 1)
        m_values.append(m)
        b_values.append(b)
            ## ax.plot(np.array(lims),m*np.array(lims)+b,':',color=color)
        lims = [ xy_min - scale*abs(xy_max - xy_min), 
                 xy_max + scale*abs(xy_max - xy_min) ]
        ax.set_aspect('equal')
        ax.set_xlim(lims)
        ax.set_ylim(lims)
        if ic == 0:
            ax.set_title(label_texts.next(),fontweight='bold',
                    color=palette[i],
                    #color='k',
                    fontsize=24)


        # Shade in region to indicate +/- 1kj/mol error in ff
        ax.plot(lims, lims, 'k-', alpha=0.5, zorder=20)
        rel = 0.1
        lims = ax.get_ylim()
        x1 = np.arange(lims[0],lims[1],0.01)
        if ic == 1:
            kjmol = 1.0
            ax.fill_between(x1,x1-kjmol,x1+kjmol,
                    edgecolor='None',
                    zorder=0,alpha=0.05,color='k')
            lims = np.array(lims)
            ax.plot(lims, lims-kjmol, 'k--', alpha=0.5, zorder=20)
            ax.plot(lims, lims+kjmol, 'k--', alpha=0.5, zorder=20)

        if ic == 1:
            axout = axes[0,i]
            axins = axes[1,i]
            bmin = lims[0]
            bmax= lims[1]
            print bmin, bmax
            blims = ((bmin,bmin),(bmax,bmax))
            #rec = patches.Rectangle(lims[0],xy_max-xy_min,xy_max-xy_min,
            rec = patches.Rectangle(blims[0],bmax-bmin,bmax-bmin,
                    #coords="Data",
                    fill=False,
                    ec="0.1",
                    lw=2.0,
                    zorder=30,
                    )
            axout.add_artist(rec)
            for xy in blims:
                con_patch = ConnectionPatch(
                        xyA=xy, xyB=xy, 
                        coordsA="data",
                        coordsB="data",
                        axesA=axout, axesB=axins, 
                        lw=2.0,
                        color="0.1",
                        zorder=30,
                        )
                axout.add_artist(con_patch)

        # Add RMS Error legends to each plot
        textstr = 'RMS Error:\n{:6.3f} kJ/mol'
        if ic == 0:
            rms_error = np.sqrt(np.sum((x-y)**2)/len(x))
        else:
            x1 = total_energy['qm']
            rms_error = np.sqrt(np.sum(
                                        np.select([x1 < 0], [(x-y)**2])/len(x1[x1<0])))
            textstr = 'a' + textstr
        
        textstr = textstr.format(rms_error)
        props = dict(facecolor=sns.axes_style()['axes.facecolor'], lw=0, alpha=1)
        #ax.text(0.98, 0.02, textstr, transform=ax.transAxes, 
                        # verticalalignment='bottom', horizontalalignment='right',bbox=props)
        ax.text(0.07, 0.95, textstr, transform=ax.transAxes, 
                        fontsize=16, color=palette[i],
                        verticalalignment='top', horizontalalignment='left',bbox=props)

        ax.xaxis.set_major_locator(mpl.ticker.MaxNLocator(7))
        ax.yaxis.set_major_locator(mpl.ticker.MaxNLocator(7))

        first = False

        ## if i == 2 and ic == 1:
        ##     # Molecule Inset
        ##     dimer = '{0}.png'.format(args.molecule)
        ##     arr_fig = read_png(dimer)
        ##     imagebox = OffsetImage(arr_fig, zoom=0.25)
        ##     xy = [0.1, 0.1]
        ##     xybox = [0.68,0.30]
        ##     ab = AnnotationBbox(imagebox, xy,
        ##             xybox=xybox,
        ##             xycoords='axes fraction',
        ##             boxcoords="axes fraction",
        ##             frameon=False,
        ##                     )
        ##     #arrowprops=dict(arrowstyle="->"))
        ##     mol = ax.add_artist(ab)

if args.asymptotic:
    outtitle='asymptotic_sapt_comparison.pdf'
else:
    outtitle = '{0}_comparison.pdf'.format(args.molecule)
    #outtitle='sapt_comparison.pdf'
fig.savefig(outtitle,bbox_inches='tight',dpi=200)
if args.display:
    plt.draw()
    plt.show()

###########################################################################
###########################################################################


==> virials/chloromethane/calculate_cummulative_integral.py <==
#!/usr/bin/env python
"""

Last Updated:
"""
import numpy as np
import scipy as sp
import sys
from simtk import unit
from scipy.signal import savgol_filter

# Read in Virials
ofile = 'fmayer.out'
with open(ofile,'r') as f:
    data = [line.split() for line in f.readlines()]
    data = np.array(data,dtype=np.float)
    r_tot = data[:,0]
    fmayer_tot = data[:,1:]

# Correct virials for -infinity energies
thresh = 1e5
fmayer_tot = np.where( fmayer_tot > thresh, -1, fmayer_tot)

# Apply a Savitzky-Golay filter to remove noise in the data
print fmayer_tot.shape
#fmayer_tot = sp.signal.savgol_filter(fmayer_tot,window_length=10,polyorder=3,axis=1)
fmayer_tot = savgol_filter(fmayer_tot,window_length=25,polyorder=3,axis=0)

print type(fmayer_tot)

print r_tot[0]
print fmayer_tot[0]
dr_virial = r_tot[1] - r_tot[0]
            
# Numerically integrate along r to obtain virial
for i in xrange(len(r_tot)):
    virial = np.trapz(fmayer_tot[:i]*r_tot[:i,np.newaxis]**2, x=r_tot[:i], dx=dr_virial, axis=0)
    nm3_to_cm3 = 1e-21
    avogadro = 6.02214086e23
    virial *= -2*np.pi*avogadro*nm3_to_cm3
    print i, r_tot[i], virial[7]

## print type(virial)
## # Convert into units of cm^3/mol (factor of -2pi comes from 4pi in
## # integrand and -1/2 factor outside of integral)
## nm3_to_cm3 = 1e-21
## avogadro = 6.02214086e23
## virial *= -2*np.pi*avogadro*nm3_to_cm3
## 
## print 'Virials are ' , virial
## 
## with open('new_fmayer.out','w') as f:
##     template = '{:16.8f}'*((fmayer_tot.shape)[1] + 1) + '\n'
##     for r,line in zip(r_tot,fmayer_tot):
##         # f.write(template.format(line*unit.mole))
##         f.write(template.format(r,*line))
## 
## with open('new_virials.dat','w') as f:
##     template = '{:16.8f}\n'
##     for line in virial:
##         # f.write(template.format(line*unit.mole))
##         f.write(template.format(line))


==> virials/chloromethane/plot_all_chloromethane_virial.py <==
#!/usr/bin/env python
"""

Last Updated:
"""

# Standard modules
import numpy as np
import sys
import os
import matplotlib as mpl
import matplotlib.pyplot as plt
import seaborn as sns
import pandas as pd
import matplotlib.patches as patches
from scipy.interpolate import interp1d
from matplotlib._png import read_png
from matplotlib.offsetbox import AnnotationBbox, OffsetImage
# mvanvleet specific modules
#from chemistry import io

###########################################################################
####################### Global Variables ##################################
error_message='''
---------------------------------------------------------------------------
Improperly formatted arguments. Proper usage is as follows:

$ 

(<...> indicates required argument, [...] indicates optional argument)
---------------------------------------------------------------------------
    '''



###########################################################################
###########################################################################


###########################################################################
######################## Command Line Arguments ###########################

exp1_file = 'experimental_virials.dat'
#exp2_file = 'hamann_pearse_experimental_virials.dat'
#exp2_file = 'hirschfelder_experimental_virials.dat'
exp2_file = 'bottomly_experimental_virials.dat'

#mastiff_file = '01_mastiff_chloromethane/mastiff_virials.dat'
mastiff_file = 'mastiff_virials.dat'
mastiff_nocc_file = 'mastiff_nocc_virials.dat'
isaff_file = 'isaff_virials.dat'
isoff_file = 'isoff_virials.dat'
# saptff2_file = 'ethane_ethane_saptff_jpc_2013/jpc_saptff_2nd_virial.dat'

# Experimental equation of state from https://doi.org/10.1006/jcht.1998.0359
experimental_eos = lambda T: 257.6 - 161.8*np.exp(416.8/T)

###########################################################################
###########################################################################


###########################################################################
########################## Main Code ######################################

# Read data from each file
exp1_data = pd.read_csv(
                exp1_file,delim_whitespace=True,
                names=['T','B'],skiprows=1,
                comment='#')

exp2_data = pd.read_csv(
                exp2_file,delim_whitespace=True,
                names=['T','B'],skiprows=1,
                comment='#')

mastiff_data = pd.read_csv(
                mastiff_file,delim_whitespace=True,
                names=['T','B'],skiprows=0,
                comment='#')

mastiff_nocc_data = pd.read_csv(
                mastiff_nocc_file,delim_whitespace=True,
                names=['T','B'],skiprows=0,
                comment='#')

isaff_data = pd.read_csv(
                isaff_file,delim_whitespace=True,
                names=['T','B'],skiprows=0,
                comment='#')

isoff_data = pd.read_csv(
                isoff_file,delim_whitespace=True,
                names=['T','B'],skiprows=0,
                comment='#')


# Set some global color preferences for how the graph's colors should look
sns.set_context('talk',font_scale=2.0)
sns.set_palette('Set2')
sns.set_style("ticks", 
#sns.set_style("ticks", 
                  {
                  'ytick.direction': 'in', 'xtick.direction': 'in',
                  'font.sans-serif': ['CMU Sans Serif','Helectiva','Arial', 'Liberation Sans', 'Bitstream Vera Sans', 'sans-serif'],
                  }
                    )
plt.rcParams['axes.unicode_minus'] = False
colors = sns.color_palette('Set2')

# Overal graph layout and title
ncols=1
nrows=1
fig, ax = plt.subplots(nrows=nrows, ncols=ncols,figsize=(20,10))
#fig.suptitle('FF Fitting Quality',y=0.95,fontweight='bold', fontsize=14)
ax.set_xlabel(r'$\mathbf{T \ (K)}$',fontsize=36, fontweight='bold')
#ax.set_xlabel(r'T (K)',fontsize=24, fontweight='bold')
#ax.set_ylabel(r'$\mathbf{B_2}$ (cm$^3$ mol$^-1$)',fontsize=36,fontweight='bold')
ax.set_ylabel(r'$\mathbf{B_2 \ (cm^3 mol^{-1})}$',fontsize=36,fontweight='bold')


ms=20
mew=3

# Experimental data
## x = exp1_data['T']
## y = exp1_data['B']
## #f = interp1d(x, y, kind='cubic')
## xnew = np.arange(np.min(x),np.max(x),0.01)
## #ax.plot(xnew,f(xnew),
## ax.plot(x,y,
##         'o',
##         color='k',
##         label='Massucci et al.',
##         linewidth=1.4*mew,
##         zorder=10
##         )

# Experimental data, EOS
x = mastiff_data['T']
#f = interp1d(x, y, kind='cubic')
xnew = np.arange(np.min(x),np.max(x),0.01)
ynew = experimental_eos(xnew)
#ax.plot(xnew,f(xnew),
ax.plot(xnew,ynew,
        color='k',
        label='Massucci et al EOS',
        linewidth=1.4*mew,
        zorder=10
        )
x_min = np.min(x)
x_max = np.max(x)
y_min = np.min(ynew)
y_max = np.max(ynew)

# ISA data
x = mastiff_data['T']
y = mastiff_data['B']
ax.plot(x,y,
        'o',
        ms=ms,
        markeredgecolor=colors[0],
        markeredgewidth=mew,
        label='MASTIFF-CC',
        alpha=0.75,
        zorder=5,
        )
x_min = min(x_min,np.min(x))
x_max = max(x_max,np.max(x))
y_min = min(y_min,np.min(y))
y_max = max(y_max,np.max(y))

# ISA data
x = mastiff_nocc_data['T']
y = mastiff_nocc_data['B']
ax.plot(x,y,
        'o',
        ms=ms,
        markeredgecolor=colors[0],
        fillstyle='none',
        markeredgewidth=mew,
        label='MASTIFF (no CC Correction)',
        alpha=0.75,
        zorder=5,
        )
x_min = min(x_min,np.min(x))
x_max = max(x_max,np.max(x))
y_min = min(y_min,np.min(y))
y_max = max(y_max,np.max(y))

f = experimental_eos
for line in ((f(x) - y)/f(x)*100):
    print line
print '----'
print np.average((f(x) - y)/f(x)*100)


# Experimental data
## x = exp2_data['T']
## y = exp2_data['B']
## #f = interp1d(x, y, kind='cubic')
## xnew = np.arange(np.min(x),np.max(x),0.01)
## #ax.plot(xnew,f(xnew),
## ax.plot(x,y,
##         's',
##         color='k',
##         label='Bottomley et al.',
##         linewidth=1.4*mew,
##         zorder=10
##         )

# This paper SAPT-FF data
x = isaff_data['T']
y = isaff_data['B']
ax.plot(x,y,
        's',
        ms=ms,
        #fillstyle='left',
        color=colors[1],
        markeredgewidth=mew,
        label='Aniso-Iso-CC FF',
        alpha=0.75,
        zorder=4,
        )
x_min = min(x_min,np.min(x))
x_max = max(x_max,np.max(x))
y_min = min(y_min,np.min(y))
y_max = max(y_max,np.max(y))

# This paper ISO-FF data
x = isoff_data['T']
y = isoff_data['B']
ax.plot(x,y,
        '^',
        ms=ms,
        #fillstyle='none',
        color=colors[2],
        markeredgewidth=mew,
        label='Iso-Iso-CC FF',
        alpha=0.75,
        zorder=3,
        )

## # JPC 2013 SAPT-FF data
## x = saptff2_data['T']
## y = saptff2_data['B']
## ax.plot(x,y,
##         's',
##         fillstyle='none',
##         markeredgecolor=colors[1],
##         markeredgewidth=mew,
##         color=colors[1],
##         ms=ms,
##         label='Born-Mayer-IP FF (prior work)',
##         )
## x_min = min(x_min,np.min(x))
## x_max = max(x_max,np.max(x))
## y_min = min(y_min,np.min(y))
## y_max = max(y_max,np.max(y))
# Molecule Inset
#dimer = '{0}.png'.format(args.molecule)
dimer = 'chloromethane.png'
arr_fig = read_png(dimer)
imagebox = OffsetImage(arr_fig, zoom=0.60)
xy = [0.1, 0.1]
xybox = [0.50,0.35]
ab = AnnotationBbox(imagebox, xy,
        xybox=xybox,
        xycoords='axes fraction',
        boxcoords="axes fraction",
        frameon=False,
                )
#arrowprops=dict(arrowstyle="->"))
mol = ax.add_artist(ab)

# Axes scaling and title settings
scale = 0.02
## x_min = np.amin(x)
## x_max = np.amax(x)
# x_min = ax.get_xlim()[0]
# x_max = ax.get_xlim()[1]
xlims = [ x_min - scale*abs(x_max - x_min), 
         x_max + scale*abs(x_max - x_min) ]
## y_min = np.amin(y)
## y_max = np.amax(y)
# y_min = ax.get_ylim()[0]
# y_max = ax.get_ylim()[1]
ylims = [ y_min - scale*abs(y_max - y_min), 
         y_max + scale*abs(y_max - y_min) ]
ax.set_xlim(xlims)
ax.set_ylim(ylims)

# Legend
ax.legend(loc=8,
        #title='Method',
        fontsize=32,
        bbox_to_anchor=(0.75,0.23),
        bbox_transform=ax.figure.transFigure)
ax.get_legend().get_title().set_fontsize(16)
ax.get_legend().get_title().set_fontweight('bold')

sns.despine()

fig.savefig('chloromethane_2nd_virial.pdf',bbox_inches='tight',dpi=200)
#fig.savefig('chloromethane_2nd_virial.png',bbox_inches='tight')
#plt.show()

###########################################################################
###########################################################################


==> virials/chloromethane/plot_chloromethane_virial.py <==
#!/usr/bin/env python
"""

Last Updated:
"""

# Standard modules
import numpy as np
import sys
import os
import matplotlib as mpl
import matplotlib.pyplot as plt
import seaborn as sns
import pandas as pd
import matplotlib.patches as patches
from scipy.interpolate import interp1d
from matplotlib._png import read_png
from matplotlib.offsetbox import AnnotationBbox, OffsetImage
# mvanvleet specific modules
#from chemistry import io

###########################################################################
####################### Global Variables ##################################
error_message='''
---------------------------------------------------------------------------
Improperly formatted arguments. Proper usage is as follows:

$ 

(<...> indicates required argument, [...] indicates optional argument)
---------------------------------------------------------------------------
    '''



###########################################################################
###########################################################################


###########################################################################
######################## Command Line Arguments ###########################

exp1_file = 'experimental_virials.dat'
#exp2_file = 'hamann_pearse_experimental_virials.dat'
#exp2_file = 'hirschfelder_experimental_virials.dat'
exp2_file = 'bottomly_experimental_virials.dat'

#mastiff_file = '01_mastiff_chloromethane/mastiff_virials.dat'
mastiff_file = 'mastiff_virials.dat'
isaff_file = 'isaff_virials.dat'
isoff_file = 'isoff_virials.dat'
# saptff2_file = 'ethane_ethane_saptff_jpc_2013/jpc_saptff_2nd_virial.dat'

# Experimental equation of state from https://doi.org/10.1006/jcht.1998.0359
experimental_eos = lambda T: 257.6 - 161.8*np.exp(416.8/T)

###########################################################################
###########################################################################


###########################################################################
########################## Main Code ######################################

# Read data from each file
exp1_data = pd.read_csv(
                exp1_file,delim_whitespace=True,
                names=['T','B'],skiprows=1,
                comment='#')

exp2_data = pd.read_csv(
                exp2_file,delim_whitespace=True,
                names=['T','B'],skiprows=1,
                comment='#')

mastiff_data = pd.read_csv(
                mastiff_file,delim_whitespace=True,
                names=['T','B'],skiprows=0,
                comment='#')

isaff_data = pd.read_csv(
                isaff_file,delim_whitespace=True,
                names=['T','B'],skiprows=0,
                comment='#')

isoff_data = pd.read_csv(
                isoff_file,delim_whitespace=True,
                names=['T','B'],skiprows=0,
                comment='#')


# Set some global color preferences for how the graph's colors should look
sns.set_context('talk',font_scale=2.0)
sns.set_palette('Set2')
sns.set_style("ticks", 
#sns.set_style("ticks", 
                  {
                  'ytick.direction': 'in', 'xtick.direction': 'in',
                  'font.sans-serif': ['CMU Sans Serif','Helectiva','Arial', 'Liberation Sans', 'Bitstream Vera Sans', 'sans-serif'],
                  }
                    )
plt.rcParams['axes.unicode_minus'] = False
colors = sns.color_palette('Set2')

# Overal graph layout and title
ncols=1
nrows=1
fig, ax = plt.subplots(nrows=nrows, ncols=ncols,figsize=(20,10))
#fig.suptitle('FF Fitting Quality',y=0.95,fontweight='bold', fontsize=14)
ax.set_xlabel(r'$\mathbf{T \ (K)}$',fontsize=36, fontweight='bold')
#ax.set_xlabel(r'T (K)',fontsize=24, fontweight='bold')
#ax.set_ylabel(r'$\mathbf{B_2}$ (cm$^3$ mol$^-1$)',fontsize=36,fontweight='bold')
ax.set_ylabel(r'$\mathbf{B_2 \ (cm^3 mol^{-1})}$',fontsize=36,fontweight='bold')


ms=20
mew=3

# Experimental data
## x = exp1_data['T']
## y = exp1_data['B']
## #f = interp1d(x, y, kind='cubic')
## xnew = np.arange(np.min(x),np.max(x),0.01)
## #ax.plot(xnew,f(xnew),
## ax.plot(x,y,
##         'o',
##         color='k',
##         label='Massucci et al.',
##         linewidth=1.4*mew,
##         zorder=10
##         )

# Experimental data, EOS
x = mastiff_data['T']
#f = interp1d(x, y, kind='cubic')
xnew = np.arange(np.min(x),np.max(x),0.01)
ynew = experimental_eos(xnew)
#ax.plot(xnew,f(xnew),
ax.plot(xnew,ynew,
        color='k',
        label='Massucci et al EOS',
        linewidth=1.4*mew,
        zorder=10
        )
x_min = np.min(x)
x_max = np.max(x)
y_min = np.min(ynew)
y_max = np.max(ynew)

# ISA data
x = mastiff_data['T']
y = mastiff_data['B']
ax.plot(x,y,
        'o',
        ms=ms,
        markeredgecolor=colors[0],
        markeredgewidth=mew,
        label='MASTIFF-CC',
        alpha=0.75,
        zorder=5,
        )
x_min = min(x_min,np.min(x))
x_max = max(x_max,np.max(x))
y_min = min(y_min,np.min(y))
y_max = max(y_max,np.max(y))

f = experimental_eos
for line in ((f(x) - y)/f(x)*100):
    print line
print '----'
print np.average((f(x) - y)/f(x)*100)


# Experimental data
## x = exp2_data['T']
## y = exp2_data['B']
## #f = interp1d(x, y, kind='cubic')
## xnew = np.arange(np.min(x),np.max(x),0.01)
## #ax.plot(xnew,f(xnew),
## ax.plot(x,y,
##         's',
##         color='k',
##         label='Bottomley et al.',
##         linewidth=1.4*mew,
##         zorder=10
##         )

# This paper SAPT-FF data
x = isaff_data['T']
y = isaff_data['B']
ax.plot(x,y,
        's',
        ms=ms,
        fillstyle='left',
        markeredgecolor=colors[1],
        markeredgewidth=mew,
        label='Aniso-Iso-CC FF',
        alpha=0.75,
        zorder=4,
        )
x_min = min(x_min,np.min(x))
x_max = max(x_max,np.max(x))
y_min = min(y_min,np.min(y))
y_max = max(y_max,np.max(y))

# This paper ISO-FF data
x = isoff_data['T']
y = isoff_data['B']
ax.plot(x,y,
        'd',
        ms=ms,
        fillstyle='none',
        markeredgecolor=colors[2],
        markeredgewidth=mew,
        label='Iso-Iso-CC FF',
        alpha=0.75,
        zorder=3,
        )

## # JPC 2013 SAPT-FF data
## x = saptff2_data['T']
## y = saptff2_data['B']
## ax.plot(x,y,
##         's',
##         fillstyle='none',
##         markeredgecolor=colors[1],
##         markeredgewidth=mew,
##         color=colors[1],
##         ms=ms,
##         label='Born-Mayer-IP FF (prior work)',
##         )
## x_min = min(x_min,np.min(x))
## x_max = max(x_max,np.max(x))
## y_min = min(y_min,np.min(y))
## y_max = max(y_max,np.max(y))
# Molecule Inset
#dimer = '{0}.png'.format(args.molecule)
dimer = 'chloromethane.png'
arr_fig = read_png(dimer)
imagebox = OffsetImage(arr_fig, zoom=0.60)
xy = [0.1, 0.1]
xybox = [0.50,0.35]
ab = AnnotationBbox(imagebox, xy,
        xybox=xybox,
        xycoords='axes fraction',
        boxcoords="axes fraction",
        frameon=False,
                )
#arrowprops=dict(arrowstyle="->"))
mol = ax.add_artist(ab)

# Axes scaling and title settings
scale = 0.02
## x_min = np.amin(x)
## x_max = np.amax(x)
# x_min = ax.get_xlim()[0]
# x_max = ax.get_xlim()[1]
xlims = [ x_min - scale*abs(x_max - x_min), 
         x_max + scale*abs(x_max - x_min) ]
## y_min = np.amin(y)
## y_max = np.amax(y)
# y_min = ax.get_ylim()[0]
# y_max = ax.get_ylim()[1]
ylims = [ y_min - scale*abs(y_max - y_min), 
         y_max + scale*abs(y_max - y_min) ]
ax.set_xlim(xlims)
ax.set_ylim(ylims)

# Legend
ax.legend(loc=8,
        #title='Method',
        fontsize=32,
        bbox_to_anchor=(0.75,0.23),
        bbox_transform=ax.figure.transFigure)
ax.get_legend().get_title().set_fontsize(16)
ax.get_legend().get_title().set_fontweight('bold')

sns.despine()

fig.savefig('chloromethane_2nd_virial.pdf',bbox_inches='tight',dpi=200)
#fig.savefig('chloromethane_2nd_virial.png',bbox_inches='tight')
#plt.show()

###########################################################################
###########################################################################


==> virials/chloromethane/plot_si_chloromethane_virial.py <==
#!/usr/bin/env python
"""

Last Updated:
"""

# Standard modules
import numpy as np
import sys
import os
import matplotlib as mpl
import matplotlib.pyplot as plt
import seaborn as sns
import pandas as pd
import matplotlib.patches as patches
from scipy.interpolate import interp1d
from matplotlib._png import read_png
from matplotlib.offsetbox import AnnotationBbox, OffsetImage
# mvanvleet specific modules
#from chemistry import io

###########################################################################
####################### Global Variables ##################################
error_message='''
---------------------------------------------------------------------------
Improperly formatted arguments. Proper usage is as follows:

$ 

(<...> indicates required argument, [...] indicates optional argument)
---------------------------------------------------------------------------
    '''



###########################################################################
###########################################################################


###########################################################################
######################## Command Line Arguments ###########################

exp1_file = 'experimental_virials.dat'
#exp2_file = 'hamann_pearse_experimental_virials.dat'
#exp2_file = 'hirschfelder_experimental_virials.dat'
exp2_file = 'bottomly_experimental_virials.dat'

#mastiff_file = '01_mastiff_chloromethane/mastiff_virials.dat'
mastiff_file = 'mastiff_virials.dat'
mastiff_nocc_file = 'mastiff_nocc_virials.dat'
isaff_file = 'isaff_virials.dat'
isoff_file = 'isoff_virials.dat'
# saptff2_file = 'ethane_ethane_saptff_jpc_2013/jpc_saptff_2nd_virial.dat'

# Experimental equation of state from https://doi.org/10.1006/jcht.1998.0359
experimental_eos = lambda T: 257.6 - 161.8*np.exp(416.8/T)

###########################################################################
###########################################################################


###########################################################################
########################## Main Code ######################################

# Read data from each file
exp1_data = pd.read_csv(
                exp1_file,delim_whitespace=True,
                names=['T','B'],skiprows=1,
                comment='#')

exp2_data = pd.read_csv(
                exp2_file,delim_whitespace=True,
                names=['T','B'],skiprows=1,
                comment='#')

mastiff_data = pd.read_csv(
                mastiff_file,delim_whitespace=True,
                names=['T','B'],skiprows=0,
                comment='#')

mastiff_nocc_data = pd.read_csv(
                mastiff_nocc_file,delim_whitespace=True,
                names=['T','B'],skiprows=0,
                comment='#')

isaff_data = pd.read_csv(
                isaff_file,delim_whitespace=True,
                names=['T','B'],skiprows=0,
                comment='#')

isoff_data = pd.read_csv(
                isoff_file,delim_whitespace=True,
                names=['T','B'],skiprows=0,
                comment='#')


# Set some global color preferences for how the graph's colors should look
sns.set_context('talk',font_scale=2.0)
sns.set_palette('Set2')
sns.set_style("ticks", 
#sns.set_style("ticks", 
                  {
                  'ytick.direction': 'in', 'xtick.direction': 'in',
                  'font.sans-serif': ['CMU Sans Serif','Helectiva','Arial', 'Liberation Sans', 'Bitstream Vera Sans', 'sans-serif'],
                  }
                    )
plt.rcParams['axes.unicode_minus'] = False
colors = sns.color_palette('Set2')

# Overal graph layout and title
ncols=1
nrows=1
fig, ax = plt.subplots(nrows=nrows, ncols=ncols,figsize=(20,10))
#fig.suptitle('FF Fitting Quality',y=0.95,fontweight='bold', fontsize=14)
ax.set_xlabel(r'$\mathbf{T \ (K)}$',fontsize=36, fontweight='bold')
#ax.set_xlabel(r'T (K)',fontsize=24, fontweight='bold')
#ax.set_ylabel(r'$\mathbf{B_2}$ (cm$^3$ mol$^-1$)',fontsize=36,fontweight='bold')
ax.set_ylabel(r'$\mathbf{B_2 \ (cm^3 mol^{-1})}$',fontsize=36,fontweight='bold')


ms=20
mew=3

# Experimental data
## x = exp1_data['T']
## y = exp1_data['B']
## #f = interp1d(x, y, kind='cubic')
## xnew = np.arange(np.min(x),np.max(x),0.01)
## #ax.plot(xnew,f(xnew),
## ax.plot(x,y,
##         'o',
##         color='k',
##         label='Massucci et al.',
##         linewidth=1.4*mew,
##         zorder=10
##         )

# Experimental data, EOS
x = mastiff_data['T']
#f = interp1d(x, y, kind='cubic')
xnew = np.arange(np.min(x),np.max(x),0.01)
ynew = experimental_eos(xnew)
#ax.plot(xnew,f(xnew),
ax.plot(xnew,ynew,
        color='k',
        label='Massucci et al EOS',
        linewidth=1.4*mew,
        zorder=10
        )
x_min = np.min(x)
x_max = np.max(x)
y_min = np.min(ynew)
y_max = np.max(ynew)

# ISA data
x = mastiff_data['T']
y = mastiff_data['B']
ax.plot(x,y,
        'o',
        ms=ms,
        markeredgecolor=colors[0],
        markeredgewidth=mew,
        label='MASTIFF-CC',
        alpha=0.75,
        zorder=5,
        )
x_min = min(x_min,np.min(x))
x_max = max(x_max,np.max(x))
y_min = min(y_min,np.min(y))
y_max = max(y_max,np.max(y))

# ISA data
x = mastiff_nocc_data['T']
y = mastiff_nocc_data['B']
ax.plot(x,y,
        'o',
        ms=ms,
        markeredgecolor=colors[0],
        fillstyle='none',
        markeredgewidth=mew,
        label='MASTIFF (no CC Correction)',
        alpha=0.75,
        zorder=5,
        )
x_min = min(x_min,np.min(x))
x_max = max(x_max,np.max(x))
y_min = min(y_min,np.min(y))
y_max = max(y_max,np.max(y))

f = experimental_eos
for line in ((f(x) - y)/f(x)*100):
    print line
print '----'
print np.average((f(x) - y)/f(x)*100)


# Experimental data
## x = exp2_data['T']
## y = exp2_data['B']
## #f = interp1d(x, y, kind='cubic')
## xnew = np.arange(np.min(x),np.max(x),0.01)
## #ax.plot(xnew,f(xnew),
## ax.plot(x,y,
##         's',
##         color='k',
##         label='Bottomley et al.',
##         linewidth=1.4*mew,
##         zorder=10
##         )

# This paper SAPT-FF data
## x = isaff_data['T']
## y = isaff_data['B']
## ax.plot(x,y,
##         's',
##         ms=ms,
##         fillstyle='left',
##         markeredgecolor=colors[1],
##         markeredgewidth=mew,
##         label='Aniso-Iso FF',
##         alpha=0.75,
##         zorder=4,
##         )
## x_min = min(x_min,np.min(x))
## x_max = max(x_max,np.max(x))
## y_min = min(y_min,np.min(y))
## y_max = max(y_max,np.max(y))
## 
## # This paper ISO-FF data
## x = isoff_data['T']
## y = isoff_data['B']
## ax.plot(x,y,
##         'd',
##         ms=ms,
##         fillstyle='none',
##         markeredgecolor=colors[2],
##         markeredgewidth=mew,
##         label='Iso-Iso FF',
##         alpha=0.75,
##         zorder=3,
##         )

## # JPC 2013 SAPT-FF data
## x = saptff2_data['T']
## y = saptff2_data['B']
## ax.plot(x,y,
##         's',
##         fillstyle='none',
##         markeredgecolor=colors[1],
##         markeredgewidth=mew,
##         color=colors[1],
##         ms=ms,
##         label='Born-Mayer-IP FF (prior work)',
##         )
## x_min = min(x_min,np.min(x))
## x_max = max(x_max,np.max(x))
## y_min = min(y_min,np.min(y))
## y_max = max(y_max,np.max(y))
# Molecule Inset
#dimer = '{0}.png'.format(args.molecule)
dimer = 'chloromethane.png'
arr_fig = read_png(dimer)
imagebox = OffsetImage(arr_fig, zoom=0.60)
xy = [0.1, 0.1]
xybox = [0.50,0.35]
ab = AnnotationBbox(imagebox, xy,
        xybox=xybox,
        xycoords='axes fraction',
        boxcoords="axes fraction",
        frameon=False,
                )
#arrowprops=dict(arrowstyle="->"))
mol = ax.add_artist(ab)

# Axes scaling and title settings
scale = 0.02
## x_min = np.amin(x)
## x_max = np.amax(x)
# x_min = ax.get_xlim()[0]
# x_max = ax.get_xlim()[1]
xlims = [ x_min - scale*abs(x_max - x_min), 
         x_max + scale*abs(x_max - x_min) ]
## y_min = np.amin(y)
## y_max = np.amax(y)
# y_min = ax.get_ylim()[0]
# y_max = ax.get_ylim()[1]
ylims = [ y_min - scale*abs(y_max - y_min), 
         y_max + scale*abs(y_max - y_min) ]
ax.set_xlim(xlims)
ax.set_ylim(ylims)

# Legend
ax.legend(loc=8,
        #title='Method',
        fontsize=32,
        bbox_to_anchor=(0.75,0.23),
        bbox_transform=ax.figure.transFigure)
ax.get_legend().get_title().set_fontsize(16)
ax.get_legend().get_title().set_fontweight('bold')

sns.despine()

fig.savefig('si_chloromethane_2nd_virial.pdf',bbox_inches='tight',dpi=200)
#fig.savefig('chloromethane_2nd_virial.png',bbox_inches='tight')
#plt.show()

###########################################################################
###########################################################################


==> virials/chloromethane/recalculate_2nd_virial.py <==
#!/usr/bin/env python
"""

Last Updated:
"""
import numpy as np
import scipy as sp
import sys
from simtk import unit
from scipy.signal import savgol_filter

# Read in Virials
ofile = 'fmayer.out'
with open(ofile,'r') as f:
    data = [line.split() for line in f.readlines()]
    data = np.array(data,dtype=np.float)
    r_tot = data[:,0]
    fmayer_tot = data[:,1:]

# Correct virials for -infinity energies
thresh = 1e5
fmayer_tot = np.where( fmayer_tot > thresh, -1, fmayer_tot)

# Apply a Savitzky-Golay filter to remove noise in the data
print fmayer_tot.shape
#fmayer_tot = sp.signal.savgol_filter(fmayer_tot,window_length=10,polyorder=3,axis=1)
fmayer_tot = savgol_filter(fmayer_tot,window_length=25,polyorder=3,axis=0)

print type(fmayer_tot)

print r_tot[0]
print fmayer_tot[0]
dr_virial = r_tot[1] - r_tot[0]
            
# Numerically integrate along r to obtain virial
virial = np.trapz(fmayer_tot*r_tot[:,np.newaxis]**2, x=r_tot, dx=dr_virial, axis=0)
print type(virial)
# Convert into units of cm^3/mol (factor of -2pi comes from 4pi in
# integrand and -1/2 factor outside of integral)
nm3_to_cm3 = 1e-21
avogadro = 6.02214086e23
virial *= -2*np.pi*avogadro*nm3_to_cm3

print 'Virials are ' , virial

with open('new_fmayer.out','w') as f:
    template = '{:16.8f}'*((fmayer_tot.shape)[1] + 1) + '\n'
    for r,line in zip(r_tot,fmayer_tot):
        # f.write(template.format(line*unit.mole))
        f.write(template.format(r,*line))

with open('new_virials.dat','w') as f:
    template = '{:16.8f}\n'
    for line in virial:
        # f.write(template.format(line*unit.mole))
        f.write(template.format(line))


==> virials/co2/plot_all_co2_virial.py <==
#!/usr/bin/env python
"""

Last Updated:
"""

# Standard modules
import numpy as np
import sys
import os
import matplotlib as mpl
import matplotlib.pyplot as plt
import seaborn as sns
import pandas as pd
import matplotlib.patches as patches
from scipy.interpolate import interp1d
from matplotlib._png import read_png
from matplotlib.offsetbox import AnnotationBbox, OffsetImage
# mvanvleet specific modules
#from chemistry import io

###########################################################################
####################### Global Variables ##################################
error_message='''
---------------------------------------------------------------------------
Improperly formatted arguments. Proper usage is as follows:

$ 

(<...> indicates required argument, [...] indicates optional argument)
---------------------------------------------------------------------------
    '''



###########################################################################
###########################################################################


###########################################################################
######################## Command Line Arguments ###########################

exp1_file = 'experimental_virials.dat'
#exp2_file = 'hamann_pearse_experimental_virials.dat'
#exp2_file = 'hirschfelder_experimental_virials.dat'
#exp2_file = 'bottomly_experimental_virials.dat'

#mastiff_file = '01_mastiff_co2/mastiff_virials.dat'
mastiff_file = 'mastiff_virials.dat'
isaff_file = 'isaff_virials.dat'
isoff_file = 'isoff_virials.dat'
mastiff_nocc_file = 'mastiff_nocc_virials.dat'
#isaff_file = 'isaff_virials.dat'

# Experimental equation of state from https://doi.org/10.1006/jcht.1998.0359
#experimental_eos = lambda T: 257.6 - 161.8*np.exp(416.8/T)

###########################################################################
###########################################################################


###########################################################################
########################## Main Code ######################################

# Read data from each file
exp1_data = pd.read_csv(
                exp1_file,delim_whitespace=True,
                names=['T','B'],skiprows=1,
                comment='#')

exp1_data['B'] *= 1000 # units for this file in L/mol, not cm^3/mol

## exp2_data = pd.read_csv(
##                 exp2_file,delim_whitespace=True,
##                 names=['T','B'],skiprows=1,
##                 comment='#')

mastiff_data = pd.read_csv(
                mastiff_file,delim_whitespace=True,
                names=['T','B'],skiprows=1,
                comment='#')

isaff_data = pd.read_csv(
                isaff_file,delim_whitespace=True,
                names=['T','B'],skiprows=1,
                comment='#')

isoff_data = pd.read_csv(
                isoff_file,delim_whitespace=True,
                names=['T','B'],skiprows=1,
                comment='#')


mastiff_nocc_data = pd.read_csv(
                mastiff_nocc_file,delim_whitespace=True,
                names=['T','B'],skiprows=1,
                comment='#')


# Set some global color preferences for how the graph's colors should look
sns.set_context('talk',font_scale=2.0)
sns.set_palette('Set2')
sns.set_style("ticks", 
#sns.set_style("ticks", 
                  {
                  'ytick.direction': 'in', 'xtick.direction': 'in',
                  'font.sans-serif': ['CMU Sans Serif','Helectiva','Arial', 'Liberation Sans', 'Bitstream Vera Sans', 'sans-serif'],
                  }
                    )
plt.rcParams['axes.unicode_minus'] = False
colors = sns.color_palette('Set2')

# Overal graph layout and title
ncols=1
nrows=1
fig, ax = plt.subplots(nrows=nrows, ncols=ncols,figsize=(20,10))
#fig.suptitle('FF Fitting Quality',y=0.95,fontweight='bold', fontsize=14)
ax.set_xlabel(r'$\mathbf{T \ (K)}$',fontsize=36, fontweight='bold')
#ax.set_xlabel(r'T (K)',fontsize=24, fontweight='bold')
#ax.set_ylabel(r'$\mathbf{B_2}$ (cm$^3$ mol$^-1$)',fontsize=36,fontweight='bold')
ax.set_ylabel(r'$\mathbf{B_2 \ (cm^3 mol^{-1})}$',fontsize=36,fontweight='bold')


ms=20
mew=3

# Experimental data
x = exp1_data['T']
y = exp1_data['B']
f = interp1d(x, y, kind='cubic')
x = mastiff_data['T']
xnew = np.arange(np.min(x),np.max(x),0.01)
ynew=f(xnew)
ax.plot(xnew,ynew,
#ax.plot(x,y,
        '-',
        color='k',
        label='Span et al.',
        linewidth=1.4*mew,
        zorder=10
        )

# Experimental data, EOS
## x = mastiff_data['T']
## #f = interp1d(x, y, kind='cubic')
## xnew = np.arange(np.min(x),np.max(x),0.01)
## ynew = experimental_eos(xnew)
## #ax.plot(xnew,f(xnew),
## ax.plot(xnew,ynew,
##         color='k',
##         label='Experiment',
##         linewidth=1.4*mew,
##         zorder=10
##         )
x_min = np.min(x)
x_max = np.max(x)
y_min = np.min(ynew)
y_max = np.max(ynew)

# ISA data
x = mastiff_data['T']
y = mastiff_data['B']
ax.plot(x,y,
        'o',
        ms=ms,
        markeredgecolor=colors[0],
        markeredgewidth=mew,
        label='MASTIFF-CC',
        alpha=0.75,
        zorder=5,
        )
x_min = min(x_min,np.min(x))
x_max = max(x_max,np.max(x))
y_min = min(y_min,np.min(y))
y_max = max(y_max,np.max(y))

# No CC Correction
x = mastiff_nocc_data['T']
y = mastiff_nocc_data['B']
ax.plot(x,y,
        'o',
        ms=ms,
        color=colors[0],
        markeredgewidth=mew,
        fillstyle='none',
        label='MASTIFF (no CC Correction)',
        alpha=0.75,
        zorder=5,
        )
x_min = min(x_min,np.min(x))
x_max = max(x_max,np.max(x))
y_min = min(y_min,np.min(y))
y_max = max(y_max,np.max(y))


# Experimental data
## x = exp2_data['T']
## y = exp2_data['B']
## #f = interp1d(x, y, kind='cubic')
## xnew = np.arange(np.min(x),np.max(x),0.01)
## #ax.plot(xnew,f(xnew),
## ax.plot(x,y,
##         's',
##         color='k',
##         label='Bottomley et al.',
##         linewidth=1.4*mew,
##         zorder=10
##         )

# This paper SAPT-FF data
x = isaff_data['T']
y = isaff_data['B']
ax.plot(x,y,
        's',
        ms=ms,
        #fillstyle='left',
        color=colors[1],
        markeredgewidth=mew,
        label='Aniso-Iso-CC FF',
        alpha=0.75,
        zorder=4,
        )
x_min = min(x_min,np.min(x))
x_max = max(x_max,np.max(x))
y_min = min(y_min,np.min(y))
y_max = max(y_max,np.max(y))

# This paper Iso-FF data
x = isoff_data['T']
y = isoff_data['B']
ax.plot(x,y,
        '^',
        ms=ms,
        #fillstyle='top',
        color=colors[2],
        markeredgewidth=mew,
        label='Iso-Iso-CC FF',
        alpha=0.75,
        zorder=3,
        )

## # JPC 2013 SAPT-FF data
## x = saptff2_data['T']
## y = saptff2_data['B']
## ax.plot(x,y,
##         's',
##         fillstyle='none',
##         markeredgecolor=colors[1],
##         markeredgewidth=mew,
##         color=colors[1],
##         ms=ms,
##         label='Born-Mayer-IP FF (prior work)',
##         )
## x_min = min(x_min,np.min(x))
## x_max = max(x_max,np.max(x))
## y_min = min(y_min,np.min(y))
## y_max = max(y_max,np.max(y))

dimer = 'co2.png'
arr_fig = read_png(dimer)
imagebox = OffsetImage(arr_fig, zoom=0.60)
xy = [0.1, 0.1]
xybox = [0.50,0.35]
ab = AnnotationBbox(imagebox, xy,
        xybox=xybox,
        xycoords='axes fraction',
        boxcoords="axes fraction",
        frameon=False,
                )
#arrowprops=dict(arrowstyle="->"))
mol = ax.add_artist(ab)

# Axes scaling and title settings
scale = 0.02
## x_min = np.amin(x)
## x_max = np.amax(x)
# x_min = ax.get_xlim()[0]
# x_max = ax.get_xlim()[1]
xlims = [ x_min - scale*abs(x_max - x_min), 
         x_max + scale*abs(x_max - x_min) ]
## y_min = np.amin(y)
## y_max = np.amax(y)
# y_min = ax.get_ylim()[0]
# y_max = ax.get_ylim()[1]
ylims = [ y_min - scale*abs(y_max - y_min), 
         y_max + scale*abs(y_max - y_min) ]
ax.set_xlim(xlims)
ax.set_ylim(ylims)

# Legend
ax.legend(loc=8,
        #title='Method',
        fontsize=32,
        bbox_to_anchor=(0.75,0.23),
        bbox_transform=ax.figure.transFigure)
ax.get_legend().get_title().set_fontsize(16)
ax.get_legend().get_title().set_fontweight('bold')

sns.despine()

fig.savefig('co2_2nd_virial.pdf',bbox_inches='tight',dpi=200)
#fig.savefig('co2_2nd_virial.png',bbox_inches='tight')
#plt.show()

###########################################################################
###########################################################################


==> virials/co2/plot_co2_virial.py <==
#!/usr/bin/env python
"""

Last Updated:
"""

# Standard modules
import numpy as np
import sys
import os
import matplotlib as mpl
import matplotlib.pyplot as plt
import seaborn as sns
import pandas as pd
import matplotlib.patches as patches
from scipy.interpolate import interp1d
from matplotlib._png import read_png
from matplotlib.offsetbox import AnnotationBbox, OffsetImage
# mvanvleet specific modules
#from chemistry import io

###########################################################################
####################### Global Variables ##################################
error_message='''
---------------------------------------------------------------------------
Improperly formatted arguments. Proper usage is as follows:

$ 

(<...> indicates required argument, [...] indicates optional argument)
---------------------------------------------------------------------------
    '''



###########################################################################
###########################################################################


###########################################################################
######################## Command Line Arguments ###########################

exp1_file = 'experimental_virials.dat'
#exp2_file = 'hamann_pearse_experimental_virials.dat'
#exp2_file = 'hirschfelder_experimental_virials.dat'
#exp2_file = 'bottomly_experimental_virials.dat'

#mastiff_file = '01_mastiff_co2/mastiff_virials.dat'
mastiff_file = 'mastiff_virials.dat'
isaff_file = 'isaff_virials.dat'
isoff_file = 'isoff_virials.dat'
mastiff_nocc_file = 'mastiff_nocc_virials.dat'
#isaff_file = 'isaff_virials.dat'

# Experimental equation of state from https://doi.org/10.1006/jcht.1998.0359
#experimental_eos = lambda T: 257.6 - 161.8*np.exp(416.8/T)

###########################################################################
###########################################################################


###########################################################################
########################## Main Code ######################################

# Read data from each file
exp1_data = pd.read_csv(
                exp1_file,delim_whitespace=True,
                names=['T','B'],skiprows=1,
                comment='#')

exp1_data['B'] *= 1000 # units for this file in L/mol, not cm^3/mol

## exp2_data = pd.read_csv(
##                 exp2_file,delim_whitespace=True,
##                 names=['T','B'],skiprows=1,
##                 comment='#')

mastiff_data = pd.read_csv(
                mastiff_file,delim_whitespace=True,
                names=['T','B'],skiprows=1,
                comment='#')

isaff_data = pd.read_csv(
                isaff_file,delim_whitespace=True,
                names=['T','B'],skiprows=1,
                comment='#')

isoff_data = pd.read_csv(
                isoff_file,delim_whitespace=True,
                names=['T','B'],skiprows=1,
                comment='#')


mastiff_nocc_data = pd.read_csv(
                mastiff_nocc_file,delim_whitespace=True,
                names=['T','B'],skiprows=1,
                comment='#')


# Set some global color preferences for how the graph's colors should look
sns.set_context('talk',font_scale=2.0)
sns.set_palette('Set2')
sns.set_style("ticks", 
#sns.set_style("ticks", 
                  {
                  'ytick.direction': 'in', 'xtick.direction': 'in',
                  'font.sans-serif': ['CMU Sans Serif','Helectiva','Arial', 'Liberation Sans', 'Bitstream Vera Sans', 'sans-serif'],
                  }
                    )
plt.rcParams['axes.unicode_minus'] = False
colors = sns.color_palette('Set2')

# Overal graph layout and title
ncols=1
nrows=1
fig, ax = plt.subplots(nrows=nrows, ncols=ncols,figsize=(20,10))
#fig.suptitle('FF Fitting Quality',y=0.95,fontweight='bold', fontsize=14)
ax.set_xlabel(r'$\mathbf{T \ (K)}$',fontsize=36, fontweight='bold')
#ax.set_xlabel(r'T (K)',fontsize=24, fontweight='bold')
#ax.set_ylabel(r'$\mathbf{B_2}$ (cm$^3$ mol$^-1$)',fontsize=36,fontweight='bold')
ax.set_ylabel(r'$\mathbf{B_2 \ (cm^3 mol^{-1})}$',fontsize=36,fontweight='bold')


ms=20
mew=3

# Experimental data
x = exp1_data['T']
y = exp1_data['B']
f = interp1d(x, y, kind='cubic')
x = mastiff_data['T']
xnew = np.arange(np.min(x),np.max(x),0.01)
ynew=f(xnew)
ax.plot(xnew,ynew,
#ax.plot(x,y,
        '-',
        color='k',
        label='Span et al.',
        linewidth=1.4*mew,
        zorder=10
        )

# Experimental data, EOS
## x = mastiff_data['T']
## #f = interp1d(x, y, kind='cubic')
## xnew = np.arange(np.min(x),np.max(x),0.01)
## ynew = experimental_eos(xnew)
## #ax.plot(xnew,f(xnew),
## ax.plot(xnew,ynew,
##         color='k',
##         label='Experiment',
##         linewidth=1.4*mew,
##         zorder=10
##         )
x_min = np.min(x)
x_max = np.max(x)
y_min = np.min(ynew)
y_max = np.max(ynew)

# ISA data
x = mastiff_data['T']
y = mastiff_data['B']
ax.plot(x,y,
        'o',
        ms=ms,
        markeredgecolor=colors[0],
        markeredgewidth=mew,
        label='MASTIFF-CC',
        alpha=0.75,
        zorder=5,
        )
x_min = min(x_min,np.min(x))
x_max = max(x_max,np.max(x))
y_min = min(y_min,np.min(y))
y_max = max(y_max,np.max(y))


# Experimental data
## x = exp2_data['T']
## y = exp2_data['B']
## #f = interp1d(x, y, kind='cubic')
## xnew = np.arange(np.min(x),np.max(x),0.01)
## #ax.plot(xnew,f(xnew),
## ax.plot(x,y,
##         's',
##         color='k',
##         label='Bottomley et al.',
##         linewidth=1.4*mew,
##         zorder=10
##         )

# This paper SAPT-FF data
x = isaff_data['T']
y = isaff_data['B']
ax.plot(x,y,
        's',
        ms=ms,
        fillstyle='left',
        markeredgecolor=colors[1],
        markeredgewidth=mew,
        label='Aniso-Iso-CC FF',
        alpha=0.75,
        zorder=4,
        )
x_min = min(x_min,np.min(x))
x_max = max(x_max,np.max(x))
y_min = min(y_min,np.min(y))
y_max = max(y_max,np.max(y))

# This paper Iso-FF data
x = isoff_data['T']
y = isoff_data['B']
ax.plot(x,y,
        's',
        ms=ms,
        fillstyle='none',
        markeredgecolor=colors[2],
        markeredgewidth=mew,
        label='Iso-Iso-CC FF',
        alpha=0.75,
        zorder=3,
        )

## x = mastiff_nocc_data['T']
## y = mastiff_nocc_data['B']
## ax.plot(x,y,
##         'o',
##         ms=ms,
##         markeredgecolor=colors[0],
##         markeredgewidth=mew,
##         fillstyle='none',
##         label='MASTIFF (no CC Correction)',
##         alpha=0.75,
##         zorder=5,
##         )
## x_min = min(x_min,np.min(x))
## x_max = max(x_max,np.max(x))
## y_min = min(y_min,np.min(y))
## y_max = max(y_max,np.max(y))

## # JPC 2013 SAPT-FF data
## x = saptff2_data['T']
## y = saptff2_data['B']
## ax.plot(x,y,
##         's',
##         fillstyle='none',
##         markeredgecolor=colors[1],
##         markeredgewidth=mew,
##         color=colors[1],
##         ms=ms,
##         label='Born-Mayer-IP FF (prior work)',
##         )
## x_min = min(x_min,np.min(x))
## x_max = max(x_max,np.max(x))
## y_min = min(y_min,np.min(y))
## y_max = max(y_max,np.max(y))

dimer = 'co2.png'
arr_fig = read_png(dimer)
imagebox = OffsetImage(arr_fig, zoom=0.60)
xy = [0.1, 0.1]
xybox = [0.50,0.35]
ab = AnnotationBbox(imagebox, xy,
        xybox=xybox,
        xycoords='axes fraction',
        boxcoords="axes fraction",
        frameon=False,
                )
#arrowprops=dict(arrowstyle="->"))
mol = ax.add_artist(ab)

# Axes scaling and title settings
scale = 0.02
## x_min = np.amin(x)
## x_max = np.amax(x)
# x_min = ax.get_xlim()[0]
# x_max = ax.get_xlim()[1]
xlims = [ x_min - scale*abs(x_max - x_min), 
         x_max + scale*abs(x_max - x_min) ]
## y_min = np.amin(y)
## y_max = np.amax(y)
# y_min = ax.get_ylim()[0]
# y_max = ax.get_ylim()[1]
ylims = [ y_min - scale*abs(y_max - y_min), 
         y_max + scale*abs(y_max - y_min) ]
ax.set_xlim(xlims)
ax.set_ylim(ylims)

# Legend
ax.legend(loc=8,
        #title='Method',
        fontsize=32,
        bbox_to_anchor=(0.75,0.23),
        bbox_transform=ax.figure.transFigure)
ax.get_legend().get_title().set_fontsize(16)
ax.get_legend().get_title().set_fontweight('bold')

sns.despine()

fig.savefig('co2_2nd_virial.pdf',bbox_inches='tight',dpi=200)
#fig.savefig('co2_2nd_virial.png',bbox_inches='tight')
#plt.show()

###########################################################################
###########################################################################


==> virials/co2/plot_si_co2_virial.py <==
#!/usr/bin/env python
"""

Last Updated:
"""

# Standard modules
import numpy as np
import sys
import os
import matplotlib as mpl
import matplotlib.pyplot as plt
import seaborn as sns
import pandas as pd
import matplotlib.patches as patches
from scipy.interpolate import interp1d
from matplotlib._png import read_png
from matplotlib.offsetbox import AnnotationBbox, OffsetImage
# mvanvleet specific modules
#from chemistry import io

###########################################################################
####################### Global Variables ##################################
error_message='''
---------------------------------------------------------------------------
Improperly formatted arguments. Proper usage is as follows:

$ 

(<...> indicates required argument, [...] indicates optional argument)
---------------------------------------------------------------------------
    '''



###########################################################################
###########################################################################


###########################################################################
######################## Command Line Arguments ###########################

exp1_file = 'experimental_virials.dat'
#exp2_file = 'hamann_pearse_experimental_virials.dat'
#exp2_file = 'hirschfelder_experimental_virials.dat'
#exp2_file = 'bottomly_experimental_virials.dat'

#mastiff_file = '01_mastiff_co2/mastiff_virials.dat'
mastiff_file = 'mastiff_virials.dat'
isaff_file = 'isaff_virials.dat'
isoff_file = 'isoff_virials.dat'
mastiff_nocc_file = 'mastiff_nocc_virials.dat'
#isaff_file = 'isaff_virials.dat'

# Experimental equation of state from https://doi.org/10.1006/jcht.1998.0359
#experimental_eos = lambda T: 257.6 - 161.8*np.exp(416.8/T)

###########################################################################
###########################################################################


###########################################################################
########################## Main Code ######################################

# Read data from each file
exp1_data = pd.read_csv(
                exp1_file,delim_whitespace=True,
                names=['T','B'],skiprows=1,
                comment='#')

exp1_data['B'] *= 1000 # units for this file in L/mol, not cm^3/mol

## exp2_data = pd.read_csv(
##                 exp2_file,delim_whitespace=True,
##                 names=['T','B'],skiprows=1,
##                 comment='#')

mastiff_data = pd.read_csv(
                mastiff_file,delim_whitespace=True,
                names=['T','B'],skiprows=1,
                comment='#')

isaff_data = pd.read_csv(
                isaff_file,delim_whitespace=True,
                names=['T','B'],skiprows=1,
                comment='#')

isoff_data = pd.read_csv(
                isoff_file,delim_whitespace=True,
                names=['T','B'],skiprows=1,
                comment='#')


mastiff_nocc_data = pd.read_csv(
                mastiff_nocc_file,delim_whitespace=True,
                names=['T','B'],skiprows=1,
                comment='#')


# Set some global color preferences for how the graph's colors should look
sns.set_context('talk',font_scale=2.0)
sns.set_palette('Set2')
sns.set_style("ticks", 
#sns.set_style("ticks", 
                  {
                  'ytick.direction': 'in', 'xtick.direction': 'in',
                  'font.sans-serif': ['CMU Sans Serif','Helectiva','Arial', 'Liberation Sans', 'Bitstream Vera Sans', 'sans-serif'],
                  }
                    )
plt.rcParams['axes.unicode_minus'] = False
colors = sns.color_palette('Set2')

# Overal graph layout and title
ncols=1
nrows=1
fig, ax = plt.subplots(nrows=nrows, ncols=ncols,figsize=(20,10))
#fig.suptitle('FF Fitting Quality',y=0.95,fontweight='bold', fontsize=14)
ax.set_xlabel(r'$\mathbf{T \ (K)}$',fontsize=36, fontweight='bold')
#ax.set_xlabel(r'T (K)',fontsize=24, fontweight='bold')
#ax.set_ylabel(r'$\mathbf{B_2}$ (cm$^3$ mol$^-1$)',fontsize=36,fontweight='bold')
ax.set_ylabel(r'$\mathbf{B_2 \ (cm^3 mol^{-1})}$',fontsize=36,fontweight='bold')


ms=20
mew=3

# Experimental data
x = exp1_data['T']
y = exp1_data['B']
f = interp1d(x, y, kind='cubic')
x = mastiff_data['T']
xnew = np.arange(np.min(x),np.max(x),0.01)
ynew=f(xnew)
ax.plot(xnew,ynew,
#ax.plot(x,y,
        '-',
        color='k',
        label='Span et al.',
        linewidth=1.4*mew,
        zorder=10
        )

# Experimental data, EOS
## x = mastiff_data['T']
## #f = interp1d(x, y, kind='cubic')
## xnew = np.arange(np.min(x),np.max(x),0.01)
## ynew = experimental_eos(xnew)
## #ax.plot(xnew,f(xnew),
## ax.plot(xnew,ynew,
##         color='k',
##         label='Experiment',
##         linewidth=1.4*mew,
##         zorder=10
##         )
x_min = np.min(x)
x_max = np.max(x)
y_min = np.min(ynew)
y_max = np.max(ynew)

# ISA data
x = mastiff_data['T']
y = mastiff_data['B']
ax.plot(x,y,
        'o',
        ms=ms,
        markeredgecolor=colors[0],
        markeredgewidth=mew,
        label='MASTIFF-CC',
        alpha=0.75,
        zorder=5,
        )
x_min = min(x_min,np.min(x))
x_max = max(x_max,np.max(x))
y_min = min(y_min,np.min(y))
y_max = max(y_max,np.max(y))


# Experimental data
## x = exp2_data['T']
## y = exp2_data['B']
## #f = interp1d(x, y, kind='cubic')
## xnew = np.arange(np.min(x),np.max(x),0.01)
## #ax.plot(xnew,f(xnew),
## ax.plot(x,y,
##         's',
##         color='k',
##         label='Bottomley et al.',
##         linewidth=1.4*mew,
##         zorder=10
##         )

# This paper SAPT-FF data
## x = isaff_data['T']
## y = isaff_data['B']
## ax.plot(x,y,
##         's',
##         ms=ms,
##         fillstyle='left',
##         markeredgecolor=colors[1],
##         markeredgewidth=mew,
##         label='Aniso-Iso FF',
##         alpha=0.75,
##         zorder=4,
##         )
## x_min = min(x_min,np.min(x))
## x_max = max(x_max,np.max(x))
## y_min = min(y_min,np.min(y))
## y_max = max(y_max,np.max(y))

# This paper Iso-FF data
## x = isoff_data['T']
## y = isoff_data['B']
## ax.plot(x,y,
##         's',
##         ms=ms,
##         fillstyle='none',
##         markeredgecolor=colors[2],
##         markeredgewidth=mew,
##         label='Iso-Iso FF',
##         alpha=0.75,
##         zorder=3,
##         )

x = mastiff_nocc_data['T']
y = mastiff_nocc_data['B']
ax.plot(x,y,
        'o',
        ms=ms,
        markeredgecolor=colors[0],
        markeredgewidth=mew,
        fillstyle='none',
        label='MASTIFF (no CC Correction)',
        alpha=0.75,
        zorder=5,
        )
x_min = min(x_min,np.min(x))
x_max = max(x_max,np.max(x))
y_min = min(y_min,np.min(y))
y_max = max(y_max,np.max(y))

## # JPC 2013 SAPT-FF data
## x = saptff2_data['T']
## y = saptff2_data['B']
## ax.plot(x,y,
##         's',
##         fillstyle='none',
##         markeredgecolor=colors[1],
##         markeredgewidth=mew,
##         color=colors[1],
##         ms=ms,
##         label='Born-Mayer-IP FF (prior work)',
##         )
## x_min = min(x_min,np.min(x))
## x_max = max(x_max,np.max(x))
## y_min = min(y_min,np.min(y))
## y_max = max(y_max,np.max(y))

dimer = 'co2.png'
arr_fig = read_png(dimer)
imagebox = OffsetImage(arr_fig, zoom=0.60)
xy = [0.1, 0.1]
xybox = [0.50,0.35]
ab = AnnotationBbox(imagebox, xy,
        xybox=xybox,
        xycoords='axes fraction',
        boxcoords="axes fraction",
        frameon=False,
                )
#arrowprops=dict(arrowstyle="->"))
mol = ax.add_artist(ab)

# Axes scaling and title settings
scale = 0.02
## x_min = np.amin(x)
## x_max = np.amax(x)
# x_min = ax.get_xlim()[0]
# x_max = ax.get_xlim()[1]
xlims = [ x_min - scale*abs(x_max - x_min), 
         x_max + scale*abs(x_max - x_min) ]
## y_min = np.amin(y)
## y_max = np.amax(y)
# y_min = ax.get_ylim()[0]
# y_max = ax.get_ylim()[1]
ylims = [ y_min - scale*abs(y_max - y_min), 
         y_max + scale*abs(y_max - y_min) ]
ax.set_xlim(xlims)
ax.set_ylim(ylims)

# Legend
ax.legend(loc=8,
        #title='Method',
        fontsize=32,
        bbox_to_anchor=(0.75,0.23),
        bbox_transform=ax.figure.transFigure)
ax.get_legend().get_title().set_fontsize(16)
ax.get_legend().get_title().set_fontweight('bold')

sns.despine()

fig.savefig('si_co2_2nd_virial.pdf',bbox_inches='tight',dpi=200)
#fig.savefig('co2_2nd_virial.png',bbox_inches='tight')
#plt.show()

###########################################################################
###########################################################################


==> virials/h2o/plot_all_h2o_virial.py <==
#!/usr/bin/env python
"""

Last Updated:
"""

# Standard modules
import numpy as np
import sys
import os
import matplotlib as mpl
import matplotlib.pyplot as plt
import seaborn as sns
import pandas as pd
import matplotlib.patches as patches
from scipy.interpolate import interp1d
from matplotlib._png import read_png
from matplotlib.offsetbox import AnnotationBbox, OffsetImage
# mvanvleet specific modules
#from chemistry import io

###########################################################################
####################### Global Variables ##################################
error_message='''
---------------------------------------------------------------------------
Improperly formatted arguments. Proper usage is as follows:

$ 

(<...> indicates required argument, [...] indicates optional argument)
---------------------------------------------------------------------------
    '''



###########################################################################
###########################################################################


###########################################################################
######################## Command Line Arguments ###########################

exp1_file = 'harvey_experimental_virials.dat'
#exp2_file = 'duska_experimental_virials.dat'
exp2_file = 'mbpol_classical.dat'

plot_exp2 = False

#mastiff_file = '01_mastiff_h2o/mastiff_virials.dat'
mastiff_file = 'mastiff_virials.dat'
mastiff_nocc_file = 'mastiff_nocc_virials.dat'
isaff_file = 'isaff_virials.dat'
isoff_file = 'isoff_virials.dat'
# saptff2_file = 'ethane_ethane_saptff_jpc_2013/jpc_saptff_2nd_virial.dat'

# Experimental equation of state from https://doi.org/10.1006/jcht.1998.0359
#experimental_eos = lambda T: 257.6 - 161.8*np.exp(416.8/T)

###########################################################################
###########################################################################


###########################################################################
########################## Main Code ######################################

# Read data from each file
exp1_data = pd.read_csv(
                exp1_file,delim_whitespace=True,
                names=['T','B'],skiprows=1,
                comment='#')

exp2_data = pd.read_csv(
                exp2_file,delim_whitespace=True,
                names=['T','B','dB'],skiprows=1,
                comment='#')

mastiff_data = pd.read_csv(
                mastiff_file,delim_whitespace=True,
                names=['T','B'],skiprows=5,
                comment='#')

mastiff_nocc_data = pd.read_csv(
                mastiff_nocc_file,delim_whitespace=True,
                names=['T','B'],skiprows=5,
                comment='#')

isaff_data = pd.read_csv(
                isaff_file,delim_whitespace=True,
                names=['T','B'],skiprows=5,
                comment='#')

isoff_data = pd.read_csv(
                isoff_file,delim_whitespace=True,
                names=['T','B'],skiprows=5,
                comment='#')


# Set some global color preferences for how the graph's colors should look
sns.set_context('talk',font_scale=2.0)
sns.set_palette('Set2')
sns.set_style("ticks", 
#sns.set_style("ticks", 
                  {
                  'ytick.direction': 'in', 'xtick.direction': 'in',
                  'font.sans-serif': ['CMU Sans Serif','Helectiva','Arial', 'Liberation Sans', 'Bitstream Vera Sans', 'sans-serif'],
                  }
                    )
plt.rcParams['axes.unicode_minus'] = False
colors = sns.color_palette('Set2')

# Overal graph layout and title
ncols=1
nrows=1
fig, ax = plt.subplots(nrows=nrows, ncols=ncols,figsize=(20,10))
#fig.suptitle('FF Fitting Quality',y=0.95,fontweight='bold', fontsize=14)
ax.set_xlabel(r'$\mathbf{T \ (K)}$',fontsize=36, fontweight='bold')
#ax.set_xlabel(r'T (K)',fontsize=24, fontweight='bold')
#ax.set_ylabel(r'$\mathbf{B_2}$ (cm$^3$ mol$^-1$)',fontsize=36,fontweight='bold')
ax.set_ylabel(r'$\mathbf{B_2 \ (cm^3 mol^{-1})}$',fontsize=36,fontweight='bold')


ms=20
mew=3

# Experimental data
x = exp1_data['T']
y = exp1_data['B']
f = interp1d(x, y, kind='cubic')
xnew = np.arange(np.min(x),np.max(x),0.01)
ax.plot(xnew,f(xnew),
#ax.plot(x,y,
        '-',
        color='k',
        label='Duska et al.',
        linewidth=1.4*mew,
        zorder=10
        )

# Experimental data, EOS
## x = mastiff_data['T']
## #f = interp1d(x, y, kind='cubic')
## xnew = np.arange(np.min(x),np.max(x),0.01)
## ynew = experimental_eos(xnew)
## #ax.plot(xnew,f(xnew),
## ax.plot(xnew,ynew,
##         color='k',
##         label='Experiment',
##         linewidth=1.4*mew,
##         zorder=10
##         )
x_min = np.min(x)
x_max = np.max(x)
y_min = np.min(y)
y_max = np.max(y)

# ISA data
x = mastiff_data['T']
y = mastiff_data['B']
ax.plot(x,y,
        'o',
        ms=ms,
        markeredgecolor=colors[0],
        markeredgewidth=mew,
        label='MASTIFF-CC',
        alpha=0.75,
        zorder=5,
        )
x_min = min(x_min,np.min(x))
x_max = np.max(x)
#x_max = max(x_max,np.max(x))
# y_min = min(y_min,np.min(y))
y_max = max(y_max,np.max(y))

# ISA data
x = mastiff_nocc_data['T']
y = mastiff_nocc_data['B']
ax.plot(x,y,
        'o',
        ms=ms,
        markeredgecolor=colors[0],
        fillstyle='none',
        markeredgewidth=mew,
        label='MASTIFF (no CC correction)',
        alpha=0.75,
        zorder=5,
        )
x_min = min(x_min,np.min(x))
x_max = np.max(x)
#x_max = max(x_max,np.max(x))
# y_min = min(y_min,np.min(y))
y_max = max(y_max,np.max(y))


# Experimental data
if plot_exp2:
    x = exp2_data['T']
    y = exp2_data['B']
    #f = interp1d(x, y, kind='cubic')
    xnew = np.arange(np.min(x),np.max(x),0.01)
    #ax.plot(xnew,f(xnew),
    ax.plot(x,y,
            's',
            color='k',
            label='MBPOL',
            linewidth=1.4*mew,
            zorder=10
            )

# This paper Slater-ISA FF data
x = isaff_data['T']
y = isaff_data['B']
ax.plot(x,y,
        's',
        ms=ms,
        #fillstyle='left',
        color=colors[1],
        markeredgewidth=mew,
        label='Aniso-Iso-CC FF',
        alpha=0.75,
        zorder=4,
        )
x_min = min(x_min,np.min(x))
x_max = max(x_max,np.max(x))
y_min = min(y_min,np.min(y))
y_max = max(y_max,np.max(y))

# This paper Iso-Iso FF data
x = isoff_data['T']
y = isoff_data['B']
ax.plot(x,y,
        '^',
        ms=ms,
        #fillstyle='none',
        color=colors[2],
        markeredgewidth=mew,
        label='Iso-Iso-CC FF',
        alpha=0.75,
        zorder=3,
        )
x_min = min(x_min,np.min(x[2:]))
x_max = max(x_max,np.max(x[2:]))
y_min = min(y_min,np.min(y[2:]))
y_max = max(y_max,np.max(y[2:]))

## # JPC 2013 SAPT-FF data
## x = saptff2_data['T']
## y = saptff2_data['B']
## ax.plot(x,y,
##         's',
##         fillstyle='none',
##         markeredgecolor=colors[1],
##         markeredgewidth=mew,
##         color=colors[1],
##         ms=ms,
##         label='Born-Mayer-IP FF (prior work)',
##         )
## x_min = min(x_min,np.min(x))
## x_max = max(x_max,np.max(x))
## y_min = min(y_min,np.min(y))
## y_max = max(y_max,np.max(y))
dimer = 'h2o.png'
arr_fig = read_png(dimer)
imagebox = OffsetImage(arr_fig, zoom=0.60)
xy = [0.1, 0.1]
xybox = [0.50,0.35]
ab = AnnotationBbox(imagebox, xy,
        xybox=xybox,
        xycoords='axes fraction',
        boxcoords="axes fraction",
        frameon=False,
                )
#arrowprops=dict(arrowstyle="->"))
mol = ax.add_artist(ab)


# Axes scaling and title settings
scale = 0.02
## x_min = np.amin(x)
## x_max = np.amax(x)
# x_min = ax.get_xlim()[0]
# x_max = ax.get_xlim()[1]
xlims = [ x_min - scale*abs(x_max - x_min), 
         x_max + scale*abs(x_max - x_min) ]
## y_min = np.amin(y)
## y_max = np.amax(y)
# y_min = ax.get_ylim()[0]
# y_max = ax.get_ylim()[1]
ylims = [ y_min - scale*abs(y_max - y_min), 
         y_max + scale*abs(y_max - y_min) ]
ax.set_xlim(xlims)
ax.set_ylim(ylims)

# Legend
ax.legend(loc=8,
        #title='Method',
        fontsize=32,
        bbox_to_anchor=(0.75,0.23),
        bbox_transform=ax.figure.transFigure)
ax.get_legend().get_title().set_fontsize(16)
ax.get_legend().get_title().set_fontweight('bold')

sns.despine()

fig.savefig('h2o_2nd_virial.pdf',bbox_inches='tight',dpi=200)
#fig.savefig('h2o_2nd_virial.png',bbox_inches='tight')
#plt.show()

###########################################################################
###########################################################################


==> virials/h2o/plot_h2o_virial.py <==
#!/usr/bin/env python
"""

Last Updated:
"""

# Standard modules
import numpy as np
import sys
import os
import matplotlib as mpl
import matplotlib.pyplot as plt
import seaborn as sns
import pandas as pd
import matplotlib.patches as patches
from scipy.interpolate import interp1d
from matplotlib._png import read_png
from matplotlib.offsetbox import AnnotationBbox, OffsetImage
# mvanvleet specific modules
#from chemistry import io

###########################################################################
####################### Global Variables ##################################
error_message='''
---------------------------------------------------------------------------
Improperly formatted arguments. Proper usage is as follows:

$ 

(<...> indicates required argument, [...] indicates optional argument)
---------------------------------------------------------------------------
    '''



###########################################################################
###########################################################################


###########################################################################
######################## Command Line Arguments ###########################

exp1_file = 'harvey_experimental_virials.dat'
#exp2_file = 'duska_experimental_virials.dat'
exp2_file = 'mbpol_classical.dat'

plot_exp2 = False

#mastiff_file = '01_mastiff_h2o/mastiff_virials.dat'
mastiff_file = 'mastiff_virials.dat'
isaff_file = 'isaff_virials.dat'
isoff_file = 'isoff_virials.dat'
# saptff2_file = 'ethane_ethane_saptff_jpc_2013/jpc_saptff_2nd_virial.dat'

# Experimental equation of state from https://doi.org/10.1006/jcht.1998.0359
#experimental_eos = lambda T: 257.6 - 161.8*np.exp(416.8/T)

###########################################################################
###########################################################################


###########################################################################
########################## Main Code ######################################

# Read data from each file
exp1_data = pd.read_csv(
                exp1_file,delim_whitespace=True,
                names=['T','B'],skiprows=1,
                comment='#')

exp2_data = pd.read_csv(
                exp2_file,delim_whitespace=True,
                names=['T','B','dB'],skiprows=1,
                comment='#')

mastiff_data = pd.read_csv(
                mastiff_file,delim_whitespace=True,
                names=['T','B'],skiprows=5,
                comment='#')

isaff_data = pd.read_csv(
                isaff_file,delim_whitespace=True,
                names=['T','B'],skiprows=5,
                comment='#')

isoff_data = pd.read_csv(
                isoff_file,delim_whitespace=True,
                names=['T','B'],skiprows=5,
                comment='#')


# Set some global color preferences for how the graph's colors should look
sns.set_context('talk',font_scale=2.0)
sns.set_palette('Set2')
sns.set_style("ticks", 
#sns.set_style("ticks", 
                  {
                  'ytick.direction': 'in', 'xtick.direction': 'in',
                  'font.sans-serif': ['CMU Sans Serif','Helectiva','Arial', 'Liberation Sans', 'Bitstream Vera Sans', 'sans-serif'],
                  }
                    )
plt.rcParams['axes.unicode_minus'] = False
colors = sns.color_palette('Set2')

# Overal graph layout and title
ncols=1
nrows=1
fig, ax = plt.subplots(nrows=nrows, ncols=ncols,figsize=(20,10))
#fig.suptitle('FF Fitting Quality',y=0.95,fontweight='bold', fontsize=14)
ax.set_xlabel(r'$\mathbf{T \ (K)}$',fontsize=36, fontweight='bold')
#ax.set_xlabel(r'T (K)',fontsize=24, fontweight='bold')
#ax.set_ylabel(r'$\mathbf{B_2}$ (cm$^3$ mol$^-1$)',fontsize=36,fontweight='bold')
ax.set_ylabel(r'$\mathbf{B_2 \ (cm^3 mol^{-1})}$',fontsize=36,fontweight='bold')


ms=20
mew=3

# Experimental data
x = exp1_data['T']
y = exp1_data['B']
f = interp1d(x, y, kind='cubic')
xnew = np.arange(np.min(x),np.max(x),0.01)
ax.plot(xnew,f(xnew),
#ax.plot(x,y,
        '-',
        color='k',
        label='Duska et al.',
        linewidth=1.4*mew,
        zorder=10
        )

# Experimental data, EOS
## x = mastiff_data['T']
## #f = interp1d(x, y, kind='cubic')
## xnew = np.arange(np.min(x),np.max(x),0.01)
## ynew = experimental_eos(xnew)
## #ax.plot(xnew,f(xnew),
## ax.plot(xnew,ynew,
##         color='k',
##         label='Experiment',
##         linewidth=1.4*mew,
##         zorder=10
##         )
x_min = np.min(x)
x_max = np.max(x)
y_min = np.min(y)
y_max = np.max(y)

# ISA data
x = mastiff_data['T']
y = mastiff_data['B']
ax.plot(x,y,
        'o',
        ms=ms,
        markeredgecolor=colors[0],
        markeredgewidth=mew,
        label='MASTIFF-CC',
        alpha=0.75,
        zorder=5,
        )
x_min = min(x_min,np.min(x))
x_max = np.max(x)
#x_max = max(x_max,np.max(x))
# y_min = min(y_min,np.min(y))
y_max = max(y_max,np.max(y))


# Experimental data
if plot_exp2:
    x = exp2_data['T']
    y = exp2_data['B']
    #f = interp1d(x, y, kind='cubic')
    xnew = np.arange(np.min(x),np.max(x),0.01)
    #ax.plot(xnew,f(xnew),
    ax.plot(x,y,
            's',
            color='k',
            label='MBPOL',
            linewidth=1.4*mew,
            zorder=10
            )

# This paper Slater-ISA FF data
x = isaff_data['T']
y = isaff_data['B']
ax.plot(x,y,
        's',
        ms=ms,
        fillstyle='left',
        markeredgecolor=colors[1],
        markeredgewidth=mew,
        label='Aniso-Iso-CC FF',
        alpha=0.75,
        zorder=4,
        )
x_min = min(x_min,np.min(x))
x_max = max(x_max,np.max(x))
y_min = min(y_min,np.min(y))
y_max = max(y_max,np.max(y))

# This paper Iso-Iso FF data
x = isoff_data['T']
y = isoff_data['B']
ax.plot(x,y,
        'd',
        ms=ms,
        fillstyle='none',
        markeredgecolor=colors[2],
        markeredgewidth=mew,
        label='Iso-Iso-CC FF',
        alpha=0.75,
        zorder=3,
        )
## x_min = min(x_min,np.min(x[2:]))
## x_max = max(x_max,np.max(x[2:]))
## y_min = min(y_min,np.min(y[2:]))
## y_max = max(y_max,np.max(y[2:]))

## # JPC 2013 SAPT-FF data
## x = saptff2_data['T']
## y = saptff2_data['B']
## ax.plot(x,y,
##         's',
##         fillstyle='none',
##         markeredgecolor=colors[1],
##         markeredgewidth=mew,
##         color=colors[1],
##         ms=ms,
##         label='Born-Mayer-IP FF (prior work)',
##         )
## x_min = min(x_min,np.min(x))
## x_max = max(x_max,np.max(x))
## y_min = min(y_min,np.min(y))
## y_max = max(y_max,np.max(y))
dimer = 'h2o.png'
arr_fig = read_png(dimer)
imagebox = OffsetImage(arr_fig, zoom=0.60)
xy = [0.1, 0.1]
xybox = [0.50,0.35]
ab = AnnotationBbox(imagebox, xy,
        xybox=xybox,
        xycoords='axes fraction',
        boxcoords="axes fraction",
        frameon=False,
                )
#arrowprops=dict(arrowstyle="->"))
mol = ax.add_artist(ab)


# Axes scaling and title settings
scale = 0.02
## x_min = np.amin(x)
## x_max = np.amax(x)
# x_min = ax.get_xlim()[0]
# x_max = ax.get_xlim()[1]
xlims = [ x_min - scale*abs(x_max - x_min), 
         x_max + scale*abs(x_max - x_min) ]
## y_min = np.amin(y)
## y_max = np.amax(y)
# y_min = ax.get_ylim()[0]
# y_max = ax.get_ylim()[1]
ylims = [ y_min - scale*abs(y_max - y_min), 
         y_max + scale*abs(y_max - y_min) ]
ax.set_xlim(xlims)
ax.set_ylim(ylims)

# Legend
ax.legend(loc=8,
        #title='Method',
        fontsize=32,
        bbox_to_anchor=(0.75,0.23),
        bbox_transform=ax.figure.transFigure)
ax.get_legend().get_title().set_fontsize(16)
ax.get_legend().get_title().set_fontweight('bold')

sns.despine()

fig.savefig('h2o_2nd_virial.pdf',bbox_inches='tight',dpi=200)
#fig.savefig('h2o_2nd_virial.png',bbox_inches='tight')
#plt.show()

###########################################################################
###########################################################################


==> virials/h2o/plot_si_h2o_virial.py <==
#!/usr/bin/env python
"""

Last Updated:
"""

# Standard modules
import numpy as np
import sys
import os
import matplotlib as mpl
import matplotlib.pyplot as plt
import seaborn as sns
import pandas as pd
import matplotlib.patches as patches
from scipy.interpolate import interp1d
from matplotlib._png import read_png
from matplotlib.offsetbox import AnnotationBbox, OffsetImage
# mvanvleet specific modules
#from chemistry import io

###########################################################################
####################### Global Variables ##################################
error_message='''
---------------------------------------------------------------------------
Improperly formatted arguments. Proper usage is as follows:

$ 

(<...> indicates required argument, [...] indicates optional argument)
---------------------------------------------------------------------------
    '''



###########################################################################
###########################################################################


###########################################################################
######################## Command Line Arguments ###########################

exp1_file = 'harvey_experimental_virials.dat'
#exp2_file = 'duska_experimental_virials.dat'
exp2_file = 'mbpol_classical.dat'

plot_exp2 = False

#mastiff_file = '01_mastiff_h2o/mastiff_virials.dat'
mastiff_file = 'mastiff_virials.dat'
mastiff_nocc_file = 'mastiff_nocc_virials.dat'
isaff_file = 'isaff_virials.dat'
isoff_file = 'isoff_virials.dat'
# saptff2_file = 'ethane_ethane_saptff_jpc_2013/jpc_saptff_2nd_virial.dat'

# Experimental equation of state from https://doi.org/10.1006/jcht.1998.0359
#experimental_eos = lambda T: 257.6 - 161.8*np.exp(416.8/T)

###########################################################################
###########################################################################


###########################################################################
########################## Main Code ######################################

# Read data from each file
exp1_data = pd.read_csv(
                exp1_file,delim_whitespace=True,
                names=['T','B'],skiprows=1,
                comment='#')

exp2_data = pd.read_csv(
                exp2_file,delim_whitespace=True,
                names=['T','B','dB'],skiprows=1,
                comment='#')

mastiff_data = pd.read_csv(
                mastiff_file,delim_whitespace=True,
                names=['T','B'],skiprows=5,
                comment='#')

mastiff_nocc_data = pd.read_csv(
                mastiff_nocc_file,delim_whitespace=True,
                names=['T','B'],skiprows=5,
                comment='#')

isaff_data = pd.read_csv(
                isaff_file,delim_whitespace=True,
                names=['T','B'],skiprows=5,
                comment='#')

isoff_data = pd.read_csv(
                isoff_file,delim_whitespace=True,
                names=['T','B'],skiprows=5,
                comment='#')


# Set some global color preferences for how the graph's colors should look
sns.set_context('talk',font_scale=2.0)
sns.set_palette('Set2')
sns.set_style("ticks", 
#sns.set_style("ticks", 
                  {
                  'ytick.direction': 'in', 'xtick.direction': 'in',
                  'font.sans-serif': ['CMU Sans Serif','Helectiva','Arial', 'Liberation Sans', 'Bitstream Vera Sans', 'sans-serif'],
                  }
                    )
plt.rcParams['axes.unicode_minus'] = False
colors = sns.color_palette('Set2')

# Overal graph layout and title
ncols=1
nrows=1
fig, ax = plt.subplots(nrows=nrows, ncols=ncols,figsize=(20,10))
#fig.suptitle('FF Fitting Quality',y=0.95,fontweight='bold', fontsize=14)
ax.set_xlabel(r'$\mathbf{T \ (K)}$',fontsize=36, fontweight='bold')
#ax.set_xlabel(r'T (K)',fontsize=24, fontweight='bold')
#ax.set_ylabel(r'$\mathbf{B_2}$ (cm$^3$ mol$^-1$)',fontsize=36,fontweight='bold')
ax.set_ylabel(r'$\mathbf{B_2 \ (cm^3 mol^{-1})}$',fontsize=36,fontweight='bold')


ms=20
mew=3

# Experimental data
x = exp1_data['T']
y = exp1_data['B']
f = interp1d(x, y, kind='cubic')
xnew = np.arange(np.min(x),np.max(x),0.01)
ax.plot(xnew,f(xnew),
#ax.plot(x,y,
        '-',
        color='k',
        label='Duska et al.',
        linewidth=1.4*mew,
        zorder=10
        )

# Experimental data, EOS
## x = mastiff_data['T']
## #f = interp1d(x, y, kind='cubic')
## xnew = np.arange(np.min(x),np.max(x),0.01)
## ynew = experimental_eos(xnew)
## #ax.plot(xnew,f(xnew),
## ax.plot(xnew,ynew,
##         color='k',
##         label='Experiment',
##         linewidth=1.4*mew,
##         zorder=10
##         )
x_min = np.min(x)
x_max = np.max(x)
y_min = np.min(y)
y_max = np.max(y)

# ISA data
x = mastiff_data['T']
y = mastiff_data['B']
ax.plot(x,y,
        'o',
        ms=ms,
        markeredgecolor=colors[0],
        markeredgewidth=mew,
        label='MASTIFF-CC',
        alpha=0.75,
        zorder=5,
        )
x_min = min(x_min,np.min(x))
x_max = np.max(x)
#x_max = max(x_max,np.max(x))
# y_min = min(y_min,np.min(y))
y_max = max(y_max,np.max(y))

# ISA data
x = mastiff_nocc_data['T']
y = mastiff_nocc_data['B']
ax.plot(x,y,
        'o',
        ms=ms,
        markeredgecolor=colors[0],
        fillstyle='none',
        markeredgewidth=mew,
        label='MASTIFF (no CC correction)',
        alpha=0.75,
        zorder=5,
        )
x_min = min(x_min,np.min(x))
x_max = np.max(x)
#x_max = max(x_max,np.max(x))
# y_min = min(y_min,np.min(y))
y_max = max(y_max,np.max(y))


# Experimental data
if plot_exp2:
    x = exp2_data['T']
    y = exp2_data['B']
    #f = interp1d(x, y, kind='cubic')
    xnew = np.arange(np.min(x),np.max(x),0.01)
    #ax.plot(xnew,f(xnew),
    ax.plot(x,y,
            's',
            color='k',
            label='MBPOL',
            linewidth=1.4*mew,
            zorder=10
            )

# This paper Slater-ISA FF data
## x = isaff_data['T']
## y = isaff_data['B']
## ax.plot(x,y,
##         's',
##         ms=ms,
##         fillstyle='left',
##         markeredgecolor=colors[1],
##         markeredgewidth=mew,
##         label='Aniso-Iso-CC FF',
##         alpha=0.75,
##         zorder=4,
##         )
## x_min = min(x_min,np.min(x))
## x_max = max(x_max,np.max(x))
## y_min = min(y_min,np.min(y))
## y_max = max(y_max,np.max(y))

# This paper Iso-Iso FF data
## x = isoff_data['T']
## y = isoff_data['B']
## ax.plot(x,y,
##         'd',
##         ms=ms,
##         fillstyle='none',
##         markeredgecolor=colors[2],
##         markeredgewidth=mew,
##         label='Iso-Iso-CC FF',
##         alpha=0.75,
##         zorder=3,
##         )
## x_min = min(x_min,np.min(x[2:]))
## x_max = max(x_max,np.max(x[2:]))
## y_min = min(y_min,np.min(y[2:]))
## y_max = max(y_max,np.max(y[2:]))

## # JPC 2013 SAPT-FF data
## x = saptff2_data['T']
## y = saptff2_data['B']
## ax.plot(x,y,
##         's',
##         fillstyle='none',
##         markeredgecolor=colors[1],
##         markeredgewidth=mew,
##         color=colors[1],
##         ms=ms,
##         label='Born-Mayer-IP FF (prior work)',
##         )
## x_min = min(x_min,np.min(x))
## x_max = max(x_max,np.max(x))
## y_min = min(y_min,np.min(y))
## y_max = max(y_max,np.max(y))
dimer = 'h2o.png'
arr_fig = read_png(dimer)
imagebox = OffsetImage(arr_fig, zoom=0.60)
xy = [0.1, 0.1]
xybox = [0.50,0.35]
ab = AnnotationBbox(imagebox, xy,
        xybox=xybox,
        xycoords='axes fraction',
        boxcoords="axes fraction",
        frameon=False,
                )
#arrowprops=dict(arrowstyle="->"))
mol = ax.add_artist(ab)


# Axes scaling and title settings
scale = 0.02
## x_min = np.amin(x)
## x_max = np.amax(x)
# x_min = ax.get_xlim()[0]
# x_max = ax.get_xlim()[1]
xlims = [ x_min - scale*abs(x_max - x_min), 
         x_max + scale*abs(x_max - x_min) ]
## y_min = np.amin(y)
## y_max = np.amax(y)
# y_min = ax.get_ylim()[0]
# y_max = ax.get_ylim()[1]
ylims = [ y_min - scale*abs(y_max - y_min), 
         y_max + scale*abs(y_max - y_min) ]
ax.set_xlim(xlims)
ax.set_ylim(ylims)

# Legend
ax.legend(loc=8,
        #title='Method',
        fontsize=32,
        bbox_to_anchor=(0.75,0.23),
        bbox_transform=ax.figure.transFigure)
ax.get_legend().get_title().set_fontsize(16)
ax.get_legend().get_title().set_fontweight('bold')

sns.despine()

fig.savefig('si_h2o_2nd_virial.pdf',bbox_inches='tight',dpi=200)
#fig.savefig('h2o_2nd_virial.png',bbox_inches='tight')
#plt.show()

###########################################################################
###########################################################################


==> virials/nh3/plot_all_nh3_virial.py <==
#!/usr/bin/env python
"""

Last Updated:
"""

# Standard modules
import numpy as np
import sys
import os
import matplotlib as mpl
import matplotlib.pyplot as plt
import seaborn as sns
import pandas as pd
import matplotlib.patches as patches
from scipy.interpolate import interp1d
from matplotlib._png import read_png
from matplotlib.offsetbox import AnnotationBbox, OffsetImage
# mvanvleet specific modules
#from chemistry import io

###########################################################################
####################### Global Variables ##################################
error_message='''
---------------------------------------------------------------------------
Improperly formatted arguments. Proper usage is as follows:

$ 

(<...> indicates required argument, [...] indicates optional argument)
---------------------------------------------------------------------------
    '''



###########################################################################
###########################################################################


###########################################################################
######################## Command Line Arguments ###########################

exp1_file = 'experimental_virials.dat'
#exp2_file = 'hamann_pearse_experimental_virials.dat'
#exp2_file = 'hirschfelder_experimental_virials.dat'
#exp2_file = 'bottomly_experimental_virials.dat'

#mastiff_file = '01_mastiff_nh3/mastiff_virials.dat'
mastiff_file = 'mastiff_virials.dat'
mastiff_nocc_file = 'mastiff_nocc_virials.dat'
isaff_file = 'isaff_virials.dat'
isoff_file = 'isoff_virials.dat'
#isaff_file = 'isaff_virials.dat'

# Experimental equation of state from https://doi.org/10.1006/jcht.1998.0359
#experimental_eos = lambda T: 257.6 - 161.8*np.exp(416.8/T)

###########################################################################
###########################################################################


###########################################################################
########################## Main Code ######################################

# Read data from each file
exp1_data = pd.read_csv(
                exp1_file,delim_whitespace=True,
                names=['T','B'],skiprows=1,
                comment='#')

## exp2_data = pd.read_csv(
##                 exp2_file,delim_whitespace=True,
##                 names=['T','B'],skiprows=1,
##                 comment='#')

mastiff_data = pd.read_csv(
                mastiff_file,delim_whitespace=True,
                names=['T','B'],skiprows=1,
                comment='#')

mastiff_nocc_data = pd.read_csv(
                mastiff_nocc_file,delim_whitespace=True,
                names=['T','B'],skiprows=1,
                comment='#')

isaff_data = pd.read_csv(
                isaff_file,delim_whitespace=True,
                names=['T','B'],skiprows=1,
                comment='#')

isoff_data = pd.read_csv(
                isoff_file,delim_whitespace=True,
                names=['T','B'],skiprows=1,
                comment='#')


# Set some global color preferences for how the graph's colors should look
sns.set_context('talk',font_scale=2.0)
sns.set_palette('Set2')
sns.set_style("ticks", 
#sns.set_style("ticks", 
                  {
                  'ytick.direction': 'in', 'xtick.direction': 'in',
                  'font.sans-serif': ['CMU Sans Serif','Helectiva','Arial', 'Liberation Sans', 'Bitstream Vera Sans', 'sans-serif'],
                  }
                    )
plt.rcParams['axes.unicode_minus'] = False
colors = sns.color_palette('Set2')

# Overal graph layout and title
ncols=1
nrows=1
fig, ax = plt.subplots(nrows=nrows, ncols=ncols,figsize=(20,10))
#fig.suptitle('FF Fitting Quality',y=0.95,fontweight='bold', fontsize=14)
ax.set_xlabel(r'$\mathbf{T \ (K)}$',fontsize=36, fontweight='bold')
#ax.set_xlabel(r'T (K)',fontsize=24, fontweight='bold')
#ax.set_ylabel(r'$\mathbf{B_2}$ (cm$^3$ mol$^-1$)',fontsize=36,fontweight='bold')
ax.set_ylabel(r'$\mathbf{B_2 \ (cm^3 mol^{-1})}$',fontsize=36,fontweight='bold')


ms=20
mew=3

# Experimental data
x = exp1_data['T']
y = exp1_data['B']
f = interp1d(x, y, kind='cubic')
x = mastiff_data['T']
xnew = np.arange(np.min(x),np.max(x),0.01)
ynew=f(xnew)
ax.plot(xnew,ynew,
#ax.plot(x,y,
        '-',
        color='k',
        label='Tillner-Roth et al.',
        linewidth=1.4*mew,
        zorder=10
        )

# Experimental data, EOS
## x = mastiff_data['T']
## #f = interp1d(x, y, kind='cubic')
## xnew = np.arange(np.min(x),np.max(x),0.01)
## ynew = experimental_eos(xnew)
## #ax.plot(xnew,f(xnew),
## ax.plot(xnew,ynew,
##         color='k',
##         label='Experiment',
##         linewidth=1.4*mew,
##         zorder=10
##         )
x_min = np.min(x)
x_max = np.max(x)
y_min = np.min(ynew)
y_max = np.max(ynew)

# ISA data
x = mastiff_data['T']
y = mastiff_data['B']
ax.plot(x,y,
        'o',
        ms=ms,
        markeredgecolor=colors[0],
        markeredgewidth=mew,
        label='MASTIFF-CC',
        alpha=0.75,
        zorder=5,
        )
x_min = min(x_min,np.min(x))
x_max = max(x_max,np.max(x))
y_min = min(y_min,np.min(y))
y_max = max(y_max,np.max(y))

x = mastiff_nocc_data['T']
y = mastiff_nocc_data['B']
ax.plot(x,y,
        'o',
        ms=ms,
        markeredgecolor=colors[0],
        fillstyle='none',
        markeredgewidth=mew,
        label='MASTIFF (No CC Correction)',
        alpha=0.75,
        zorder=5,
        )
x_min = min(x_min,np.min(x))
x_max = max(x_max,np.max(x))
y_min = min(y_min,np.min(y))
y_max = max(y_max,np.max(y))


# Experimental data
## x = exp2_data['T']
## y = exp2_data['B']
## #f = interp1d(x, y, kind='cubic')
## xnew = np.arange(np.min(x),np.max(x),0.01)
## #ax.plot(xnew,f(xnew),
## ax.plot(x,y,
##         's',
##         color='k',
##         label='Bottomley et al.',
##         linewidth=1.4*mew,
##         zorder=10
##         )

# This paper SAPT-FF data
x = isaff_data['T']
y = isaff_data['B']
ax.plot(x,y,
        's',
        ms=ms,
        #fillstyle='left',
        color=colors[1],
        markeredgewidth=mew,
        label='Aniso-Iso-CC FF',
        alpha=0.75,
        zorder=4,
        )
x_min = min(x_min,np.min(x))
x_max = max(x_max,np.max(x))
y_min = min(y_min,np.min(y))
y_max = max(y_max,np.max(y))

# This paper Iso-FF data
x = isoff_data['T']
y = isoff_data['B']
ax.plot(x,y,
        '^',
        ms=ms,
        #fillstyle='right',
        color=colors[2],
        markeredgewidth=mew,
        label='Iso-Iso-CC FF',
        alpha=0.75,
        zorder=3,
        )

## # JPC 2013 SAPT-FF data
## x = saptff2_data['T']
## y = saptff2_data['B']
## ax.plot(x,y,
##         's',
##         fillstyle='none',
##         markeredgecolor=colors[1],
##         markeredgewidth=mew,
##         color=colors[1],
##         ms=ms,
##         label='Born-Mayer-IP FF (prior work)',
##         )
## x_min = min(x_min,np.min(x))
## x_max = max(x_max,np.max(x))
## y_min = min(y_min,np.min(y))
## y_max = max(y_max,np.max(y))
dimer = 'nh3.png'
arr_fig = read_png(dimer)
imagebox = OffsetImage(arr_fig, zoom=0.60)
xy = [0.1, 0.1]
xybox = [0.50,0.35]
ab = AnnotationBbox(imagebox, xy,
        xybox=xybox,
        xycoords='axes fraction',
        boxcoords="axes fraction",
        frameon=False,
                )
#arrowprops=dict(arrowstyle="->"))
mol = ax.add_artist(ab)

# Axes scaling and title settings
scale = 0.02
## x_min = np.amin(x)
## x_max = np.amax(x)
# x_min = ax.get_xlim()[0]
# x_max = ax.get_xlim()[1]
xlims = [ x_min - scale*abs(x_max - x_min), 
         x_max + scale*abs(x_max - x_min) ]
## y_min = np.amin(y)
## y_max = np.amax(y)
# y_min = ax.get_ylim()[0]
# y_max = ax.get_ylim()[1]
ylims = [ y_min - scale*abs(y_max - y_min), 
         y_max + scale*abs(y_max - y_min) ]
ax.set_xlim(xlims)
ax.set_ylim(ylims)

# Legend
ax.legend(loc=8,
        #title='Method',
        fontsize=32,
        bbox_to_anchor=(0.75,0.23),
        bbox_transform=ax.figure.transFigure)
ax.get_legend().get_title().set_fontsize(16)
ax.get_legend().get_title().set_fontweight('bold')

sns.despine()

fig.savefig('all_nh3_2nd_virial.pdf',bbox_inches='tight',dpi=200)
#fig.savefig('nh3_2nd_virial.png',bbox_inches='tight')
#plt.show()

###########################################################################
###########################################################################


==> virials/nh3/plot_nh3_virial.py <==
#!/usr/bin/env python
"""

Last Updated:
"""

# Standard modules
import numpy as np
import sys
import os
import matplotlib as mpl
import matplotlib.pyplot as plt
import seaborn as sns
import pandas as pd
import matplotlib.patches as patches
from scipy.interpolate import interp1d
from matplotlib._png import read_png
from matplotlib.offsetbox import AnnotationBbox, OffsetImage
# mvanvleet specific modules
#from chemistry import io

###########################################################################
####################### Global Variables ##################################
error_message='''
---------------------------------------------------------------------------
Improperly formatted arguments. Proper usage is as follows:

$ 

(<...> indicates required argument, [...] indicates optional argument)
---------------------------------------------------------------------------
    '''



###########################################################################
###########################################################################


###########################################################################
######################## Command Line Arguments ###########################

exp1_file = 'experimental_virials.dat'
#exp2_file = 'hamann_pearse_experimental_virials.dat'
#exp2_file = 'hirschfelder_experimental_virials.dat'
#exp2_file = 'bottomly_experimental_virials.dat'

#mastiff_file = '01_mastiff_nh3/mastiff_virials.dat'
mastiff_file = 'mastiff_virials.dat'
isaff_file = 'isaff_virials.dat'
isoff_file = 'isoff_virials.dat'
#isaff_file = 'isaff_virials.dat'

# Experimental equation of state from https://doi.org/10.1006/jcht.1998.0359
#experimental_eos = lambda T: 257.6 - 161.8*np.exp(416.8/T)

###########################################################################
###########################################################################


###########################################################################
########################## Main Code ######################################

# Read data from each file
exp1_data = pd.read_csv(
                exp1_file,delim_whitespace=True,
                names=['T','B'],skiprows=1,
                comment='#')

## exp2_data = pd.read_csv(
##                 exp2_file,delim_whitespace=True,
##                 names=['T','B'],skiprows=1,
##                 comment='#')

mastiff_data = pd.read_csv(
                mastiff_file,delim_whitespace=True,
                names=['T','B'],skiprows=1,
                comment='#')

isaff_data = pd.read_csv(
                isaff_file,delim_whitespace=True,
                names=['T','B'],skiprows=1,
                comment='#')

isoff_data = pd.read_csv(
                isoff_file,delim_whitespace=True,
                names=['T','B'],skiprows=1,
                comment='#')


# Set some global color preferences for how the graph's colors should look
sns.set_context('talk',font_scale=2.0)
sns.set_palette('Set2')
sns.set_style("ticks", 
#sns.set_style("ticks", 
                  {
                  'ytick.direction': 'in', 'xtick.direction': 'in',
                  'font.sans-serif': ['CMU Sans Serif','Helectiva','Arial', 'Liberation Sans', 'Bitstream Vera Sans', 'sans-serif'],
                  }
                    )
plt.rcParams['axes.unicode_minus'] = False
colors = sns.color_palette('Set2')

# Overal graph layout and title
ncols=1
nrows=1
fig, ax = plt.subplots(nrows=nrows, ncols=ncols,figsize=(20,10))
#fig.suptitle('FF Fitting Quality',y=0.95,fontweight='bold', fontsize=14)
ax.set_xlabel(r'$\mathbf{T \ (K)}$',fontsize=36, fontweight='bold')
#ax.set_xlabel(r'T (K)',fontsize=24, fontweight='bold')
#ax.set_ylabel(r'$\mathbf{B_2}$ (cm$^3$ mol$^-1$)',fontsize=36,fontweight='bold')
ax.set_ylabel(r'$\mathbf{B_2 \ (cm^3 mol^{-1})}$',fontsize=36,fontweight='bold')


ms=20
mew=3

# Experimental data
x = exp1_data['T']
y = exp1_data['B']
f = interp1d(x, y, kind='cubic')
x = mastiff_data['T']
xnew = np.arange(np.min(x),np.max(x),0.01)
ynew=f(xnew)
ax.plot(xnew,ynew,
#ax.plot(x,y,
        '-',
        color='k',
        label='Tillner-Roth et al.',
        linewidth=1.4*mew,
        zorder=10
        )

# Experimental data, EOS
## x = mastiff_data['T']
## #f = interp1d(x, y, kind='cubic')
## xnew = np.arange(np.min(x),np.max(x),0.01)
## ynew = experimental_eos(xnew)
## #ax.plot(xnew,f(xnew),
## ax.plot(xnew,ynew,
##         color='k',
##         label='Experiment',
##         linewidth=1.4*mew,
##         zorder=10
##         )
x_min = np.min(x)
x_max = np.max(x)
y_min = np.min(ynew)
y_max = np.max(ynew)

# ISA data
x = mastiff_data['T']
y = mastiff_data['B']
ax.plot(x,y,
        'o',
        ms=ms,
        markeredgecolor=colors[0],
        markeredgewidth=mew,
        label='MASTIFF-CC',
        alpha=0.75,
        zorder=5,
        )
x_min = min(x_min,np.min(x))
x_max = max(x_max,np.max(x))
y_min = min(y_min,np.min(y))
y_max = max(y_max,np.max(y))


# Experimental data
## x = exp2_data['T']
## y = exp2_data['B']
## #f = interp1d(x, y, kind='cubic')
## xnew = np.arange(np.min(x),np.max(x),0.01)
## #ax.plot(xnew,f(xnew),
## ax.plot(x,y,
##         's',
##         color='k',
##         label='Bottomley et al.',
##         linewidth=1.4*mew,
##         zorder=10
##         )

# This paper SAPT-FF data
x = isaff_data['T']
y = isaff_data['B']
ax.plot(x,y,
        's',
        ms=ms,
        fillstyle='left',
        markeredgecolor=colors[1],
        markeredgewidth=mew,
        label='Aniso-Iso-CC FF',
        alpha=0.75,
        zorder=4,
        )
x_min = min(x_min,np.min(x))
x_max = max(x_max,np.max(x))
y_min = min(y_min,np.min(y))
y_max = max(y_max,np.max(y))

# This paper Iso-FF data
x = isoff_data['T']
y = isoff_data['B']
ax.plot(x,y,
        's',
        ms=ms,
        fillstyle='none',
        markeredgecolor=colors[2],
        markeredgewidth=mew,
        label='Iso-Iso-CC FF',
        alpha=0.75,
        zorder=3,
        )

## # JPC 2013 SAPT-FF data
## x = saptff2_data['T']
## y = saptff2_data['B']
## ax.plot(x,y,
##         's',
##         fillstyle='none',
##         markeredgecolor=colors[1],
##         markeredgewidth=mew,
##         color=colors[1],
##         ms=ms,
##         label='Born-Mayer-IP FF (prior work)',
##         )
## x_min = min(x_min,np.min(x))
## x_max = max(x_max,np.max(x))
## y_min = min(y_min,np.min(y))
## y_max = max(y_max,np.max(y))
dimer = 'nh3.png'
arr_fig = read_png(dimer)
imagebox = OffsetImage(arr_fig, zoom=0.60)
xy = [0.1, 0.1]
xybox = [0.50,0.35]
ab = AnnotationBbox(imagebox, xy,
        xybox=xybox,
        xycoords='axes fraction',
        boxcoords="axes fraction",
        frameon=False,
                )
#arrowprops=dict(arrowstyle="->"))
mol = ax.add_artist(ab)

# Axes scaling and title settings
scale = 0.02
## x_min = np.amin(x)
## x_max = np.amax(x)
# x_min = ax.get_xlim()[0]
# x_max = ax.get_xlim()[1]
xlims = [ x_min - scale*abs(x_max - x_min), 
         x_max + scale*abs(x_max - x_min) ]
## y_min = np.amin(y)
## y_max = np.amax(y)
# y_min = ax.get_ylim()[0]
# y_max = ax.get_ylim()[1]
ylims = [ y_min - scale*abs(y_max - y_min), 
         y_max + scale*abs(y_max - y_min) ]
ax.set_xlim(xlims)
ax.set_ylim(ylims)

# Legend
ax.legend(loc=8,
        #title='Method',
        fontsize=32,
        bbox_to_anchor=(0.75,0.23),
        bbox_transform=ax.figure.transFigure)
ax.get_legend().get_title().set_fontsize(16)
ax.get_legend().get_title().set_fontweight('bold')

sns.despine()

fig.savefig('nh3_2nd_virial.pdf',bbox_inches='tight',dpi=200)
#fig.savefig('nh3_2nd_virial.png',bbox_inches='tight')
#plt.show()

###########################################################################
###########################################################################


==> virials/nh3/plot_si_nh3_virial.py <==
#!/usr/bin/env python
"""

Last Updated:
"""

# Standard modules
import numpy as np
import sys
import os
import matplotlib as mpl
import matplotlib.pyplot as plt
import seaborn as sns
import pandas as pd
import matplotlib.patches as patches
from scipy.interpolate import interp1d
from matplotlib._png import read_png
from matplotlib.offsetbox import AnnotationBbox, OffsetImage
# mvanvleet specific modules
#from chemistry import io

###########################################################################
####################### Global Variables ##################################
error_message='''
---------------------------------------------------------------------------
Improperly formatted arguments. Proper usage is as follows:

$ 

(<...> indicates required argument, [...] indicates optional argument)
---------------------------------------------------------------------------
    '''



###########################################################################
###########################################################################


###########################################################################
######################## Command Line Arguments ###########################

exp1_file = 'experimental_virials.dat'
#exp2_file = 'hamann_pearse_experimental_virials.dat'
#exp2_file = 'hirschfelder_experimental_virials.dat'
#exp2_file = 'bottomly_experimental_virials.dat'

#mastiff_file = '01_mastiff_nh3/mastiff_virials.dat'
mastiff_file = 'mastiff_virials.dat'
mastiff_nocc_file = 'mastiff_nocc_virials.dat'
isaff_file = 'isaff_virials.dat'
isoff_file = 'isoff_virials.dat'
#isaff_file = 'isaff_virials.dat'

# Experimental equation of state from https://doi.org/10.1006/jcht.1998.0359
#experimental_eos = lambda T: 257.6 - 161.8*np.exp(416.8/T)

###########################################################################
###########################################################################


###########################################################################
########################## Main Code ######################################

# Read data from each file
exp1_data = pd.read_csv(
                exp1_file,delim_whitespace=True,
                names=['T','B'],skiprows=1,
                comment='#')

## exp2_data = pd.read_csv(
##                 exp2_file,delim_whitespace=True,
##                 names=['T','B'],skiprows=1,
##                 comment='#')

mastiff_data = pd.read_csv(
                mastiff_file,delim_whitespace=True,
                names=['T','B'],skiprows=1,
                comment='#')

mastiff_nocc_data = pd.read_csv(
                mastiff_nocc_file,delim_whitespace=True,
                names=['T','B'],skiprows=1,
                comment='#')

isaff_data = pd.read_csv(
                isaff_file,delim_whitespace=True,
                names=['T','B'],skiprows=1,
                comment='#')

isoff_data = pd.read_csv(
                isoff_file,delim_whitespace=True,
                names=['T','B'],skiprows=1,
                comment='#')


# Set some global color preferences for how the graph's colors should look
sns.set_context('talk',font_scale=2.0)
sns.set_palette('Set2')
sns.set_style("ticks", 
#sns.set_style("ticks", 
                  {
                  'ytick.direction': 'in', 'xtick.direction': 'in',
                  'font.sans-serif': ['CMU Sans Serif','Helectiva','Arial', 'Liberation Sans', 'Bitstream Vera Sans', 'sans-serif'],
                  }
                    )
plt.rcParams['axes.unicode_minus'] = False
colors = sns.color_palette('Set2')

# Overal graph layout and title
ncols=1
nrows=1
fig, ax = plt.subplots(nrows=nrows, ncols=ncols,figsize=(20,10))
#fig.suptitle('FF Fitting Quality',y=0.95,fontweight='bold', fontsize=14)
ax.set_xlabel(r'$\mathbf{T \ (K)}$',fontsize=36, fontweight='bold')
#ax.set_xlabel(r'T (K)',fontsize=24, fontweight='bold')
#ax.set_ylabel(r'$\mathbf{B_2}$ (cm$^3$ mol$^-1$)',fontsize=36,fontweight='bold')
ax.set_ylabel(r'$\mathbf{B_2 \ (cm^3 mol^{-1})}$',fontsize=36,fontweight='bold')


ms=20
mew=3

# Experimental data
x = exp1_data['T']
y = exp1_data['B']
f = interp1d(x, y, kind='cubic')
x = mastiff_data['T']
xnew = np.arange(np.min(x),np.max(x),0.01)
ynew=f(xnew)
ax.plot(xnew,ynew,
#ax.plot(x,y,
        '-',
        color='k',
        label='Tillner-Roth et al.',
        linewidth=1.4*mew,
        zorder=10
        )

# Experimental data, EOS
## x = mastiff_data['T']
## #f = interp1d(x, y, kind='cubic')
## xnew = np.arange(np.min(x),np.max(x),0.01)
## ynew = experimental_eos(xnew)
## #ax.plot(xnew,f(xnew),
## ax.plot(xnew,ynew,
##         color='k',
##         label='Experiment',
##         linewidth=1.4*mew,
##         zorder=10
##         )
x_min = np.min(x)
x_max = np.max(x)
y_min = np.min(ynew)
y_max = np.max(ynew)

# ISA data
x = mastiff_data['T']
y = mastiff_data['B']
ax.plot(x,y,
        'o',
        ms=ms,
        markeredgecolor=colors[0],
        markeredgewidth=mew,
        label='MASTIFF-CC',
        alpha=0.75,
        zorder=5,
        )
x_min = min(x_min,np.min(x))
x_max = max(x_max,np.max(x))
y_min = min(y_min,np.min(y))
y_max = max(y_max,np.max(y))

x = mastiff_nocc_data['T']
y = mastiff_nocc_data['B']
ax.plot(x,y,
        'o',
        ms=ms,
        markeredgecolor=colors[0],
        fillstyle='none',
        markeredgewidth=mew,
        label='MASTIFF (No CC Correction)',
        alpha=0.75,
        zorder=5,
        )
x_min = min(x_min,np.min(x))
x_max = max(x_max,np.max(x))
y_min = min(y_min,np.min(y))
y_max = max(y_max,np.max(y))


# Experimental data
## x = exp2_data['T']
## y = exp2_data['B']
## #f = interp1d(x, y, kind='cubic')
## xnew = np.arange(np.min(x),np.max(x),0.01)
## #ax.plot(xnew,f(xnew),
## ax.plot(x,y,
##         's',
##         color='k',
##         label='Bottomley et al.',
##         linewidth=1.4*mew,
##         zorder=10
##         )

# This paper SAPT-FF data
## x = isaff_data['T']
## y = isaff_data['B']
## ax.plot(x,y,
##         's',
##         ms=ms,
##         fillstyle='left',
##         markeredgecolor=colors[1],
##         markeredgewidth=mew,
##         label='Aniso-Iso-CC FF',
##         alpha=0.75,
##         zorder=4,
##         )
## x_min = min(x_min,np.min(x))
## x_max = max(x_max,np.max(x))
## y_min = min(y_min,np.min(y))
## y_max = max(y_max,np.max(y))
## 
## # This paper Iso-FF data
## x = isoff_data['T']
## y = isoff_data['B']
## ax.plot(x,y,
##         's',
##         ms=ms,
##         fillstyle='none',
##         markeredgecolor=colors[2],
##         markeredgewidth=mew,
##         label='Iso-Iso-CC FF',
##         alpha=0.75,
##         zorder=3,
##         )

## # JPC 2013 SAPT-FF data
## x = saptff2_data['T']
## y = saptff2_data['B']
## ax.plot(x,y,
##         's',
##         fillstyle='none',
##         markeredgecolor=colors[1],
##         markeredgewidth=mew,
##         color=colors[1],
##         ms=ms,
##         label='Born-Mayer-IP FF (prior work)',
##         )
## x_min = min(x_min,np.min(x))
## x_max = max(x_max,np.max(x))
## y_min = min(y_min,np.min(y))
## y_max = max(y_max,np.max(y))
dimer = 'nh3.png'
arr_fig = read_png(dimer)
imagebox = OffsetImage(arr_fig, zoom=0.60)
xy = [0.1, 0.1]
xybox = [0.50,0.35]
ab = AnnotationBbox(imagebox, xy,
        xybox=xybox,
        xycoords='axes fraction',
        boxcoords="axes fraction",
        frameon=False,
                )
#arrowprops=dict(arrowstyle="->"))
mol = ax.add_artist(ab)

# Axes scaling and title settings
scale = 0.02
## x_min = np.amin(x)
## x_max = np.amax(x)
# x_min = ax.get_xlim()[0]
# x_max = ax.get_xlim()[1]
xlims = [ x_min - scale*abs(x_max - x_min), 
         x_max + scale*abs(x_max - x_min) ]
## y_min = np.amin(y)
## y_max = np.amax(y)
# y_min = ax.get_ylim()[0]
# y_max = ax.get_ylim()[1]
ylims = [ y_min - scale*abs(y_max - y_min), 
         y_max + scale*abs(y_max - y_min) ]
ax.set_xlim(xlims)
ax.set_ylim(ylims)

# Legend
ax.legend(loc=8,
        #title='Method',
        fontsize=32,
        bbox_to_anchor=(0.75,0.23),
        bbox_transform=ax.figure.transFigure)
ax.get_legend().get_title().set_fontsize(16)
ax.get_legend().get_title().set_fontweight('bold')

sns.despine()

fig.savefig('si_nh3_2nd_virial.pdf',bbox_inches='tight',dpi=200)
#fig.savefig('nh3_2nd_virial.png',bbox_inches='tight')
#plt.show()

###########################################################################
###########################################################################

